New Physics Contributions to the Muon Anomalous Magnetic Moment: A Numerical Code

We consider the contributions of individual new particles to the anomalous magnetic moment of the muon, utilizing the generic framework of simplified models. We also present analytic results for all possible one-loop contributions, allowing easy application of these results for more complete models which predict more than one particle capable of correcting the muon magnetic moment. Additionally, we provide a Mathematica code to allow the reader straightforwardly compute any 1-loop contribution. Furthermore, we derive bounds on each new particle considered, assuming either the absence of other significant contributions to $a_\mu$ or that the anomaly has been resolved by some other mechanism. The simplified models we consider are constructed without the requirement of $SU(2)_L$ invariance, but appropriate chiral coupling choices are also considered. In summary, we found the following particles capable of explaining the current discrepancy, assuming unit couplings: $2$~TeV ($0.3$~TeV) neutral scalar with pure scalar (chiral) couplings, $4$~TeV doubly charged scalar with pure pseudoscalar coupling, $0.3-1$~TeV neutral vector boson depending on what couplings are used (vector, axial, or mixed), $0.5-1$~TeV singly-charged vector boson depending on which couplings are chosen, and $3$~TeV doubly-charged vector-coupled bosons. We also derive the following $1\sigma$ lower bounds on new particle masses assuming unit couplings and that the experimental anomaly has been otherwise resolved: a doubly charged pseudo-scalar must be heavier than $7$~TeV, a neutral scalar than $3$~TeV, a vector-coupled new neutral boson $600$~GeV, an axial-coupled neutral boson $1.5$~TeV, a singly-charged vector-coupled $W^\prime$ $1$~TeV, a doubly-charged vector-coupled boson $5$~TeV, scalar leptoquarks $10$~TeV, and vector leptoquarks $10$~TeV.

==> ModelindependentCode.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    179708,       4635]
NotebookOptionsPosition[    175876,       4523]
NotebookOutlinePosition[    176211,       4538]
CellTagsIndexPosition[    176168,       4535]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "\n",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " file to compute New Physics contributions to g-2. \nAcknowledgments should \
be referred to: Farinaldo S. Queiroz and William Shepherd [arxiv:1403.2309].\n"
}], "Subsubsection",
 CellChangeTimes->{{3.6000258182335567`*^9, 3.600025927860804*^9}, {
  3.600025960985639*^9, 3.600025971342063*^9}, {3.600026023385641*^9, 
  3.600026023888427*^9}, {3.600561388099585*^9, 3.6005614196434717`*^9}, {
  3.603413425919766*^9, 3.6034134276228333`*^9}, {3.6082932272490063`*^9, 
  3.608293274088161*^9}}],

Cell["\<\

The reader should straightforwardly use this mathematica file to compute the \
total contribution of a generic model to the muon magnetic moment at 1-loop \
level. Plots are also available. We have closely followed the notation of our \
paper arxiv:
\
\>", "Text",
 CellChangeTimes->{{3.6018639119162073`*^9, 3.6018640372807913`*^9}, {
  3.6018640868025723`*^9, 3.601864182410821*^9}, {3.6034133350146646`*^9, 
  3.603413419002142*^9}}],

Cell[TextData[{
 "\n                                                                          \
          ",
 StyleBox["New Physics Contribution to ",
  FontSize->36],
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"g", "-", "2"}], ")"}], "\[Mu]"], TraditionalForm]],
  FontSize->36]
}], "Text",
 CellChangeTimes->{{3.600659799574394*^9, 3.600659810647736*^9}, {
  3.601751640386692*^9, 3.601751640537436*^9}, {3.60186356190919*^9, 
  3.601863603407501*^9}, {3.60186363547787*^9, 3.601863638479518*^9}}],

Cell[TextData[{
 "\n",
 StyleBox["Global Parameters. ",
  FontSize->24],
 "\nMasses of the SM particles in GeV units."
}], "Text",
 CellChangeTimes->{{3.601863660938501*^9, 3.601863676523138*^9}, 
   3.6018644698740473`*^9, {3.601864668758157*^9, 3.601864681777834*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"m\[Mu]", "=", "0.2"}], ";", " ", 
    RowBox[{"(*", 
     RowBox[{"Muon", " ", "mass"}], "*)"}], "  ", 
    RowBox[{"m\[Nu]", "=", 
     RowBox[{"0.1", "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "9"}]]}]}], ";", " ", 
    RowBox[{"(*", 
     RowBox[{"Neutrino", " ", "mass"}], "*)"}], " ", 
    RowBox[{"Mw", "=", "80"}], ";", " ", 
    RowBox[{"(*", 
     RowBox[{"W", " ", "boson", " ", "mass"}], "*)"}], " ", 
    RowBox[{"MZ", "=", "90"}], ";", 
    RowBox[{"(*", 
     RowBox[{"Z", " ", "mass"}], "*)"}], 
    RowBox[{"Mh", "=", "125"}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{"Higgs", " ", "mass"}], "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.600661579799041*^9, 3.600661580150497*^9}, {
  3.601757320697791*^9, 3.601757320983142*^9}, {3.601758662289761*^9, 
  3.6017586625748663`*^9}, {3.6017595446433887`*^9, 3.601759544959834*^9}, {
  3.60186367922169*^9, 3.6018638742599382`*^9}, {3.601864404444262*^9, 
  3.601864497102826*^9}}],

Cell[TextData[{
 StyleBox["Experimental Bounds",
  FontSize->24],
 "\nbased on:\nCurrent Bound: (295 \[PlusMinus] 81) x ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["10", 
    RowBox[{"-", "11"}]], TraditionalForm]]],
 ";\nProjected Bound:  (295 \[PlusMinus] 34) x ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["10", 
    RowBox[{"-", "11"}]], TraditionalForm]]],
 ";"
}], "Text",
 CellChangeTimes->{{3.601864503241558*^9, 3.6018645393180447`*^9}, {
  3.601864588705884*^9, 3.601864650548808*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BoundProjectedup", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"329", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "11"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1", ",", "10000", ",", "1"}], "}"}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"BoundProjecteddown", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"261", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "11"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1", ",", "10000", ",", "1"}], "}"}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"BoundCurrenteup", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"376", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "11"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1", ",", "10000", ",", "1"}], "}"}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"BoundCurrentdown", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"214", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "11"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1", ",", "10000", ",", "1"}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sigmaCurrent", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"81", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "11"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1", ",", "10000", ",", "1"}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sigmaProjected", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"34", "*", 
          RowBox[{"10", "^", 
           RowBox[{"-", "11"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1", ",", "10000", ",", "1"}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.6018644996998873`*^9, 3.601864578512196*^9}, {
  3.6019161465846977`*^9, 3.601916150211665*^9}, {3.602258254133216*^9, 
  3.602258293422909*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\n",
 StyleBox["1. Neutral Scalar",
  FontSize->24]
}], "Subsection",
 CellChangeTimes->{{3.601913930451004*^9, 3.601913934573824*^9}, {
  3.60191462347859*^9, 3.601914625217279*^9}}],

Cell[TextData[{
 "\nL ~ gs1 ",
 Cell[BoxData[
  FormBox["h", TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Mu]", "_"], TraditionalForm]]],
 " \[Mu] + i gp1 ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"h", " ", 
     OverscriptBox["\[Mu]", "_"], " ", 
     SuperscriptBox["\[Gamma]", "5"], "\[Mu]", " "}]}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{
  3.600026072703179*^9, {3.6000261499552603`*^9, 3.600026167155758*^9}, {
   3.600659830692114*^9, 3.600659833114565*^9}, {3.601864202509797*^9, 
   3.601864307207283*^9}, {3.6019135790052*^9, 3.601913629709611*^9}, {
   3.601913915334136*^9, 3.601913926122463*^9}, {3.601914543447888*^9, 
   3.601914544205804*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"mf1", ":=", "m\[Mu]"}], " ", 
    RowBox[{"(*", " ", 
     RowBox[{"mf1", "\[NotEqual]", 
      RowBox[{
      "m\[Mu]", " ", "in", " ", "Flavor", " ", "Changing", " ", "setups"}]}], 
     "*)"}], ";", 
    RowBox[{"\[Epsilon]1", ":=", 
     RowBox[{"mf1", "/", "m\[Mu]"}]}], " ", ";", " ", 
    RowBox[{"\[Lambda]1", ":=", 
     RowBox[{"m\[Mu]", "/", "Mh"}]}], ";", 
    RowBox[{"gs1", ":=", "1"}], ";", " ", 
    RowBox[{"gp1", ":=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]aNeutralScalar", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Mh", ",", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["gs1", "2"], "*", 
             SuperscriptBox["m\[Mu]", "2"]}], 
            RowBox[{"4", "*", 
             SuperscriptBox["\[Pi]", "2"], "*", 
             SuperscriptBox["Mh", "2"]}]], "*", 
           FractionBox["1", "2"], "*", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             FractionBox[
              RowBox[{
               SuperscriptBox["x", "2"], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Epsilon]1", "-", "x"}], ")"}]}], 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "x"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   SuperscriptBox["\[Lambda]1", "2"], "*", "x"}]}], ")"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["\[Epsilon]1", "2"], "*", 
                SuperscriptBox["\[Lambda]1", "2"], "*", "x"}]}]], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["gp1", "2"], "*", 
             SuperscriptBox["m\[Mu]", "2"]}], 
            RowBox[{"4", "*", 
             SuperscriptBox["\[Pi]", "2"], "*", 
             SuperscriptBox["Mh", "2"]}]], "*", 
           FractionBox["1", "2"], "*", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             FractionBox[
              RowBox[{
               SuperscriptBox["x", "2"], "*", 
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Epsilon]1", "-", "x"}], ")"}]}], 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "x"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   SuperscriptBox["\[Lambda]1", "2"], "*", "x"}]}], ")"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["\[Epsilon]1", "2"], "*", 
                SuperscriptBox["\[Lambda]1", "2"], "*", "x"}]}]], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"Mh", ",", "100", ",", "10000", ",", "500"}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.6000261394940453`*^9, {3.600026197725843*^9, 3.600026393120562*^9}, {
   3.6000264431122437`*^9, 3.600026531510488*^9}, {3.600027886431425*^9, 
   3.600027886484605*^9}, {3.600029403357012*^9, 3.6000294199275017`*^9}, {
   3.600029601926852*^9, 3.600029688043746*^9}, {3.600030829688431*^9, 
   3.600030840412406*^9}, {3.600031274680615*^9, 3.600031281418745*^9}, {
   3.600459879064891*^9, 3.6004598970951567`*^9}, {3.6005613278160667`*^9, 
   3.600561347101054*^9}, {3.600618189753201*^9, 3.600618195516138*^9}, {
   3.600661497472908*^9, 3.600661549132306*^9}, 3.600661596228395*^9, {
   3.600661632945092*^9, 3.600661674006555*^9}, {3.600661715000723*^9, 
   3.6006617153687677`*^9}, {3.6006618700640697`*^9, 3.600661875380451*^9}, {
   3.6017516528491163`*^9, 3.601751653794559*^9}, {3.601751684495632*^9, 
   3.601751685560732*^9}, {3.601752030423914*^9, 3.601752066341969*^9}, {
   3.60175210150869*^9, 3.601752131578844*^9}, 3.601752516463263*^9, {
   3.6017527015295877`*^9, 3.601752713651106*^9}, {3.601752761426239*^9, 
   3.601752761677979*^9}, {3.601752829127564*^9, 3.601752880247294*^9}, {
   3.6017534242738733`*^9, 3.6017534312932253`*^9}, {3.6017534710609407`*^9, 
   3.601753496285509*^9}, 3.601755094447837*^9, {3.6018388777881937`*^9, 
   3.601838888309642*^9}, {3.601864192484193*^9, 3.6018641928867283`*^9}, {
   3.601912516923587*^9, 3.601912517433702*^9}, 3.601912919811832*^9, 
   3.6019134117464437`*^9, {3.6019136160800734`*^9, 3.6019137483688107`*^9}, {
   3.601913845617879*^9, 3.601913848119068*^9}, {3.601913953558754*^9, 
   3.601913981491304*^9}, {3.601914024366809*^9, 3.6019140468614197`*^9}, {
   3.6019143267445087`*^9, 3.60191433296516*^9}, {3.601914548873867*^9, 
   3.601914561443199*^9}, {3.602103973491475*^9, 3.60210397486232*^9}, 
   3.602104497987802*^9, 3.602104589850378*^9, {3.602104623834176*^9, 
   3.602104623937162*^9}, {3.602104661240664*^9, 3.602104664852211*^9}, {
   3.602108369369637*^9, 3.6021083722301903`*^9}, {3.602113292406931*^9, 
   3.6021132925072517`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "USe", " ", "the", " ", "commands", " ", "below", " ", "in", " ", "case", 
    " ", "the", " ", "neutral", " ", "scalar", " ", "contribution", " ", "of",
     " ", "your", " ", "particular", " ", "model", " ", "is", " ", 
    RowBox[{"negative", ".", " ", "This"}], " ", "is", " ", "only", " ", 
    "necessary", "\[IndentingNewLine]", "in", " ", "case", " ", "the", " ", 
    "reader", " ", "is", " ", "interested", " ", "in", " ", "using", " ", 
    "the", " ", "ListLogLogPlot", " ", 
    RowBox[{"below", "."}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"size1", "=", 
     RowBox[{"Dimensions", "[", "\[CapitalDelta]aNeutralScalar", "]"}]}], ";",
     "\[IndentingNewLine]", 
    RowBox[{"\[CapitalDelta]aNeutralScalarnew", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]aNeutralScalar", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"\[CapitalDelta]aNeutralScalar", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"size1", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   StyleBox[
    RowBox[{
    "Plot", " ", "of", " ", "the", " ", "Neutral", " ", "Scalar", " ", 
     "contribution", " ", "to", " ", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{"g", "-", "2"}], ")"}], "\[Mu]"], " ", "as", " ", "a", " ", 
     "function", " ", "of", " ", "its", " ", "mass"}],
    FontSize->16], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"ListLogLogPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\[CapitalDelta]aNeutralScalar", ",", "BoundCurrenteup", ",", 
      "BoundCurrentdown", ",", "BoundProjectedup", ",", "BoundProjecteddown", 
      ",", "sigmaCurrent", ",", "sigmaProjected"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{"Black", ",", "Thick"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"Red", ",", "Thick"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"Red", ",", "Dashed"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"100", ",", "10000"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"10", "^", 
          RowBox[{"-", "11"}]}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"-", "4"}]}]}], "}"}]}], "}"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"HoldForm", "[", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"M", ",", "h"}], "]"}], "[", "GeV", "]"}], "]"}], ",", 
         "12"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"HoldForm", "[", 
          RowBox[{"Subscript", "[", 
           RowBox[{"\[CapitalDelta]a", ",", "\[Mu]"}], "]"}], "]"}], ",", 
         "15"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"LineLegend", "[", 
        RowBox[{"{", "\"\<Neutral Scalar\>\"", "}"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.8", ",", "0.75"}], "}"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.601864364148314*^9, 3.601864375810001*^9}, {
  3.601912678949942*^9, 3.6019126815041857`*^9}, {3.601913547281768*^9, 
  3.601913547828948*^9}, {3.60191375203306*^9, 3.6019138165653677`*^9}, {
  3.601916074414959*^9, 3.601916074922377*^9}, {3.601918662924986*^9, 
  3.6019186841603394`*^9}, {3.601918928088179*^9, 3.601918930109757*^9}, {
  3.601920047476761*^9, 3.601920054776066*^9}, {3.602104679854947*^9, 
  3.602104686978806*^9}, {3.602108405189073*^9, 3.6021084406198397`*^9}, {
  3.602113324298553*^9, 3.602113330254964*^9}, {3.602258322634654*^9, 
  3.6022583599490957`*^9}, {3.603413513550521*^9, 3.603413623344195*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Use", " ", "the", " ", "command", " ", "below", " ", "to", " ", "save", 
     " ", "the", " ", 
     RowBox[{"figure", ".", " ", 
      RowBox[{"Ex", ":", "\[IndentingNewLine]", 
       RowBox[{"Export", "[", 
        RowBox[{"\"\</home/farinaldo/Dropbox/plot1.pdf\>\"", ",", "plot1"}], 
        "]"}]}]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{"\"\</yourhomeaddress/plot1.pdf\>\"", ",", "plot1"}], "]"}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.603416221283863*^9, 3.6034162292575397`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["2 Charged Scalar", "Subsection",
 CellChangeTimes->{{3.6006184978303823`*^9, 3.600618509170095*^9}, {
  3.6006598908355293`*^9, 3.600659904293599*^9}, {3.6019145763944473`*^9, 
  3.60191458405674*^9}, {3.601914851635141*^9, 3.60191485307801*^9}, {
  3.60341629672359*^9, 3.603416296923675*^9}}],

Cell[TextData[{
 "L ~ gs2 ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["h", "+"], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Nu]", "_"], TraditionalForm]]],
 " \[Mu] + i gp2 ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SuperscriptBox["h", "+"]}], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Nu]", "_"], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 " \[Mu]  \n\nNote: the difference between the Section 2.1 and 2.2 is the \
conjugation matrix. They lead to the same result. Therefore the result below \
applies to both."
}], "Text",
 CellChangeTimes->{{3.6017546734197817`*^9, 3.6017547397706633`*^9}, {
   3.601754997225088*^9, 3.601755034985321*^9}, {3.601755078056937*^9, 
   3.601755078206908*^9}, {3.601838903193713*^9, 3.601838905999023*^9}, {
   3.60191388686637*^9, 3.601913895895578*^9}, 3.6019151068993483`*^9, {
   3.601920935981793*^9, 3.601920950639822*^9}, {3.6034163519280148`*^9, 
   3.603416360737442*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"mf2", ":=", "m\[Nu]"}], ";", " ", 
    RowBox[{"\[Epsilon]2", ":=", 
     RowBox[{"mf2", "/", "m\[Mu]"}]}], " ", ";", " ", 
    RowBox[{"\[Lambda]2", ":=", 
     RowBox[{"m\[Mu]", "/", "Mhp"}]}], ";", 
    RowBox[{"gs2", ":=", "1"}], ";", " ", 
    RowBox[{"gp2", ":=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]aChargedScalar1", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Mhp", ",", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["gs2", "2"], "*", 
             SuperscriptBox["m\[Mu]", "2"]}], 
            RowBox[{"4", "*", 
             SuperscriptBox["\[Pi]", "2"], "*", 
             SuperscriptBox["Mhp", "2"]}]], "*", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "2"], "*", 
             RowBox[{"NIntegrate", "[", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"-", "x"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x"}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"x", "+", "\[Epsilon]2"}], ")"}]}], 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[Epsilon]2", "2"], "*", 
                  SuperscriptBox["\[Lambda]2", "2"], "*", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "x"}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{
                    SuperscriptBox["\[Epsilon]2", 
                    RowBox[{"-", "2"}]], "*", "x"}]}], ")"}]}], "+", "x"}]], 
               ",", 
               RowBox[{"{", 
                RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ")"}]}], 
          "+", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["gp2", "2"]}], "*", 
             SuperscriptBox["m\[Mu]", "2"]}], 
            RowBox[{"4", "*", 
             SuperscriptBox["\[Pi]", "2"], "*", 
             SuperscriptBox["Mhp", "2"]}]], "*", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "2"], "*", 
             RowBox[{"NIntegrate", "[", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"-", "x"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x"}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"x", "-", "\[Epsilon]2"}], ")"}]}], 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[Epsilon]2", "2"], "*", 
                  SuperscriptBox["\[Lambda]2", "2"], "*", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "x"}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{
                    SuperscriptBox["\[Epsilon]2", 
                    RowBox[{"-", "2"}]], "*", "x"}]}], ")"}]}], "+", "x"}]], 
               ",", 
               RowBox[{"{", 
                RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
            ")"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Mhp", ",", "100", ",", "10000", ",", "500"}], "}"}]}], 
      "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.600031258990408*^9, 3.600031288830513*^9}, {
   3.600031714025279*^9, 3.600031747042745*^9}, {3.6006601575992537`*^9, 
   3.600660201710599*^9}, {3.600660236799488*^9, 3.6006603616007957`*^9}, {
   3.6006604124348097`*^9, 3.6006604692073107`*^9}, {3.600660509040008*^9, 
   3.600660555847183*^9}, {3.6006607414707937`*^9, 3.600660741752417*^9}, {
   3.600660803267686*^9, 3.600660825396491*^9}, {3.600661109190446*^9, 
   3.600661119750984*^9}, {3.600661352726071*^9, 3.6006614205933657`*^9}, {
   3.600661788569013*^9, 3.600661889349279*^9}, 3.6007042834029818`*^9, {
   3.600704324923071*^9, 3.600704333882773*^9}, {3.600722501811968*^9, 
   3.60072250271632*^9}, {3.6017527535000887`*^9, 3.601752821834125*^9}, {
   3.601752888646988*^9, 3.601752951551853*^9}, {3.601753245514411*^9, 
   3.6017532779151373`*^9}, {3.601753661745592*^9, 3.601753692789933*^9}, {
   3.6017550885319*^9, 3.601755105604186*^9}, {3.601838908845911*^9, 
   3.601838921761512*^9}, 3.601863341419203*^9, 3.601913901982869*^9, {
   3.601914876799407*^9, 3.601914877076861*^9}, {3.601915064800115*^9, 
   3.6019150658621798`*^9}, {3.6019151216739607`*^9, 3.601915140500125*^9}, {
   3.6019151745764923`*^9, 3.6019151840991993`*^9}, {3.601919269184988*^9, 
   3.601919300598215*^9}, {3.601919389471861*^9, 3.601919392845199*^9}, {
   3.601920449319586*^9, 3.601920449554043*^9}, {3.602104697305046*^9, 
   3.60210470085361*^9}, {3.602108476741416*^9, 3.60210847918018*^9}, {
   3.602113349765501*^9, 3.602113349887048*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Use", " ", "the", " ", "commands", " ", "below", " ", "in", " ", "case", 
    " ", "the", " ", "neutral", " ", "scalar", " ", "contribution", " ", "of",
     " ", "your", " ", "particular", " ", "model", " ", "is", " ", 
    RowBox[{"negative", ".", " ", "This"}], " ", "is", " ", "only", " ", 
    "necessary", "\[IndentingNewLine]", "in", " ", "case", " ", "the", " ", 
    "reader", " ", "is", " ", "interested", " ", "in", " ", "using", " ", 
    "the", " ", "ListLogLogPlot", " ", 
    RowBox[{"below", "."}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "If", " ", "your", " ", "result", " ", "does", " ", "not", " ", "show", 
      " ", "up", " ", "in", " ", "the", " ", "plot", "\[IndentingNewLine]", 
      "please", " ", "change", " ", "the", " ", "Plot", " ", 
      RowBox[{"range", ":", " ", "PlotRange"}]}], "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"10", ",", "1000"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"10", "^", 
          RowBox[{"-", "11"}]}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"-", "4"}]}]}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{"accordingly", " ", 
     RowBox[{"below", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"size2", "=", 
     RowBox[{"Dimensions", "[", "\[CapitalDelta]aNeutralScalar", "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]aChargedScalar1new", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]aChargedScalar1", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[CapitalDelta]aChargedScalar1", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "*", 
          RowBox[{"10", "^", "9"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"size2", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    StyleBox[
     RowBox[{
     "Plot", " ", "of", " ", "the", " ", "Singly", " ", "Charged", " ", 
      "Scalar", " ", "contribution", " ", "to", " ", 
      SubscriptBox[
       RowBox[{"(", 
        RowBox[{"g", "-", "2"}], ")"}], "\[Mu]"], " ", "as", " ", "a", " ", 
      "function", " ", "of", " ", "its", " ", "mass"}],
     FontSize->16], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[CapitalDelta]aChargedScalar1new", ",", "BoundCurrenteup", ",", 
       "BoundCurrentdown", ",", "BoundProjectedup", ",", "BoundProjecteddown",
        ",", "sigmaCurrent", ",", "sigmaProjected"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Red", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Red", ",", "Dashed"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"100", ",", "10000"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"10", "^", 
           RowBox[{"-", "11"}]}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"-", "7"}]}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"HoldForm", "[", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"M", ",", 
              SuperscriptBox["h", "+"]}], "]"}], "[", "GeV", "]"}], "]"}], 
          ",", "12"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"HoldForm", "[", 
           RowBox[{"Subscript", "[", 
            RowBox[{"\[CapitalDelta]a", ",", "\[Mu]"}], "]"}], "]"}], ",", 
          "15"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"LineLegend", "[", 
         RowBox[{"{", "\"\<Charged Scalar\>\"", "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.7", ",", "0.75"}], "}"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.601920343853634*^9, 3.6019203674644403`*^9}, {
  3.6019204137782717`*^9, 3.6019204284389772`*^9}, {3.601920520484503*^9, 
  3.6019205222589417`*^9}, {3.601920560876943*^9, 3.601920620466823*^9}, {
  3.601920655503705*^9, 3.601920719744948*^9}, {3.602104715006836*^9, 
  3.602104717736023*^9}, {3.602108521857942*^9, 3.602108525212294*^9}, {
  3.602113412680591*^9, 3.6021134659799557`*^9}, {3.602124890643055*^9, 
  3.6021248916250677`*^9}, {3.60225840476406*^9, 3.602258465903221*^9}, {
  3.60341416972573*^9, 3.603414191790517*^9}, {3.6034142803654957`*^9, 
  3.603414281636236*^9}, {3.603414733031055*^9, 3.60341473722375*^9}, {
  3.603414898605329*^9, 3.603414899370203*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Use", " ", "the", " ", "command", " ", "below", " ", "to", " ", "save", 
     " ", "the", " ", 
     RowBox[{"figure", ".", " ", 
      RowBox[{"Ex", ":", "\[IndentingNewLine]", 
       RowBox[{"Export", "[", 
        RowBox[{"\"\</home/farinaldo/Dropbox/plot2.pdf\>\"", ",", "plot2"}], 
        "]"}]}]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{"\"\</yourhomeaddress/plot2.pdf\>\"", ",", "plot2"}], "]"}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.603416189743677*^9, 3.60341620500526*^9}}],

Cell[CellGroupData[{

Cell["\<\

Doubly Charged Scalar\
\>", "Subsubsection",
 CellChangeTimes->{{3.6007043622636337`*^9, 3.6007043648881273`*^9}, {
  3.6007046256840687`*^9, 3.600704632074231*^9}}],

Cell[TextData[{
 "\nL ~ gs4 ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["h", "++"], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    SuperscriptBox["\[Mu]", "c"], "_"], TraditionalForm]]],
 " \[Mu] + gp4 ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SuperscriptBox["h", "++"]}], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    SuperscriptBox["\[Mu]", "c"], "_"], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 " \[Mu]  "
}], "Text",
 CellChangeTimes->{{3.601926844779602*^9, 3.601926914653187*^9}, {
  3.601927571740711*^9, 3.601927571916584*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"qhpp", "=", 
     RowBox[{"-", "2"}]}], 
    RowBox[{"(*", 
     RowBox[{"Charge", " ", "of", " ", "the", " ", "Scalar"}], "*)"}], ";", 
    RowBox[{"qf4", "=", 
     RowBox[{"+", "1"}]}], " ", 
    RowBox[{"(*", 
     RowBox[{
     "Charge", " ", "of", " ", "the", " ", "muon", " ", "running", " ", "in", 
      " ", "the", " ", "loop"}], "*)"}], ";"}], "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{"mf4", "=", "m\[Mu]"}], 
    RowBox[{"(*", " ", 
     RowBox[{"mf4", " ", "\[NotEqual]", " ", 
      RowBox[{
      "m\[Mu]", " ", "in", " ", "Flavor", " ", "Changing", " ", "setups"}]}], 
     "*)"}], ";", 
    RowBox[{"\[Lambda]4", "=", 
     RowBox[{"m\[Mu]", "/", "Mhpp"}]}], ";", 
    RowBox[{"\[Lambda]4p", "=", 
     RowBox[{"mf4", "/", "Mhpp"}]}], ";", " ", 
    RowBox[{"gs4", "=", "1"}], ";", 
    RowBox[{"gp4", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]aDChargedScalar", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Mhpp", ",", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"-", "qhpp"}], "*", 
             SuperscriptBox["m\[Mu]", "2"], "*", 
             SuperscriptBox["gs4", "2"]}], 
            RowBox[{"8", "*", 
             RowBox[{"\[Pi]", "^", "2"}], "*", 
             SuperscriptBox["Mhpp", "2"]}]], "*", 
           RowBox[{"(", "4", ")"}], "*", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{"(", 
              FractionBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["x", "3"], "-", 
                 SuperscriptBox["x", "2"], "+", 
                 RowBox[{
                  FractionBox["mf4", "m\[Mu]"], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["x", "2"], "-", "x"}], ")"}]}]}], ")"}], 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Lambda]4", "2"], "*", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   SuperscriptBox["\[Lambda]4", "2"]}], ")"}], "*", "x"}], 
                "+", 
                RowBox[{
                 SuperscriptBox["\[Lambda]4p", "2"], "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x"}], ")"}]}]}]], ")"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
          "\[IndentingNewLine]", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"-", "qhpp"}], "*", 
             SuperscriptBox["m\[Mu]", "2"], "*", 
             SuperscriptBox["gp4", "2"]}], 
            RowBox[{"8", "*", 
             RowBox[{"\[Pi]", "^", "2"}], "*", 
             SuperscriptBox["Mhpp", "2"]}]], "*", 
           RowBox[{"(", "4", ")"}], "*", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{"(", 
              FractionBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["x", "3"], "-", 
                 SuperscriptBox["x", "2"], "-", 
                 RowBox[{
                  FractionBox["mf4", "m\[Mu]"], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["x", "2"], "-", "x"}], ")"}]}]}], ")"}], 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Lambda]4", "2"], "*", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   SuperscriptBox["\[Lambda]4", "2"]}], ")"}], "*", "x"}], 
                "+", 
                RowBox[{
                 SuperscriptBox["\[Lambda]4p", "2"], "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x"}], ")"}]}]}]], ")"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
          "\[IndentingNewLine]", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"-", "qf4"}], "*", 
             SuperscriptBox["m\[Mu]", "2"], "*", 
             SuperscriptBox["gs4", "2"]}], 
            RowBox[{"8", "*", 
             RowBox[{"\[Pi]", "^", "2"}], "*", 
             SuperscriptBox["Mhpp", "2"]}]], "*", 
           RowBox[{"(", "4", ")"}], "*", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{"(", 
              FractionBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["x", "2"], "-", 
                 SuperscriptBox["x", "3"], "+", 
                 RowBox[{
                  FractionBox["mf4", "m\[Mu]"], "*", 
                  SuperscriptBox["x", "2"]}]}], ")"}], 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Lambda]4", "2"], "*", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Lambda]4p", "2"], "-", 
                   SuperscriptBox["\[Lambda]4", "2"]}], ")"}], "*", "x"}], 
                "+", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x"}], ")"}]}]], ")"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
          "\[IndentingNewLine]", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"-", "qf4"}], "*", 
             SuperscriptBox["m\[Mu]", "2"], "*", 
             SuperscriptBox["gp4", "2"]}], 
            RowBox[{"8", "*", 
             RowBox[{"\[Pi]", "^", "2"}], "*", 
             SuperscriptBox["Mhpp", "2"]}]], "*", 
           RowBox[{"(", "4", ")"}], "*", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{"(", 
              FractionBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["x", "2"], "-", 
                 SuperscriptBox["x", "3"], "-", 
                 RowBox[{
                  FractionBox["mf4", "m\[Mu]"], "*", 
                  SuperscriptBox["x", "2"]}]}], ")"}], 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Lambda]4", "2"], "*", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Lambda]4p", "2"], "-", 
                   SuperscriptBox["\[Lambda]4", "2"]}], ")"}], "*", "x"}], 
                "+", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x"}], ")"}]}]], ")"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"Mhpp", ",", "100", ",", "10000", ",", "500"}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.600704814219316*^9, 3.600704863054831*^9}, {
   3.600704977881278*^9, 3.600704978427512*^9}, {3.600705018350502*^9, 
   3.600705099173214*^9}, {3.60070517365961*^9, 3.6007051893373947`*^9}, {
   3.600705236760562*^9, 3.6007052650648613`*^9}, {3.6007056139275618`*^9, 
   3.6007056178977203`*^9}, {3.600705988140119*^9, 3.600705997372417*^9}, {
   3.600710237537216*^9, 3.600710246113517*^9}, {3.6007103160067863`*^9, 
   3.600710335027223*^9}, {3.60071038405029*^9, 3.600710518093997*^9}, {
   3.600710566183913*^9, 3.600710750228747*^9}, {3.600715632668744*^9, 
   3.600715639084338*^9}, {3.60071595711547*^9, 3.60071599658584*^9}, {
   3.600716065937632*^9, 3.600716091854672*^9}, {3.600716431959732*^9, 
   3.600716432431011*^9}, {3.60071709599212*^9, 3.600717146931322*^9}, {
   3.600717282940838*^9, 3.600717285663836*^9}, {3.6007173164167337`*^9, 
   3.600717456446189*^9}, {3.600717499456068*^9, 3.60071753685139*^9}, 
   3.600717848012107*^9, {3.600722362480239*^9, 3.6007226283802958`*^9}, {
   3.600722687578806*^9, 3.600722693832696*^9}, 3.600723327820998*^9, {
   3.600723385882259*^9, 3.6007234169744673`*^9}, {3.600723463356368*^9, 
   3.6007235618986483`*^9}, {3.600736665788459*^9, 3.6007366802016573`*^9}, {
   3.601755481282057*^9, 3.601755543485031*^9}, {3.6017555891849117`*^9, 
   3.601755612825336*^9}, {3.601755689517716*^9, 3.601755881305716*^9}, {
   3.60175594432657*^9, 3.601756047706552*^9}, {3.6017561395678387`*^9, 
   3.60175614212678*^9}, {3.601756313902285*^9, 3.60175633433584*^9}, 
   3.601756685370852*^9, {3.6017567542939453`*^9, 3.601756770561203*^9}, 
   3.601756893422069*^9, {3.601838959143169*^9, 3.6018389938369713`*^9}, {
   3.6018631552620707`*^9, 3.601863306542563*^9}, {3.601926838188816*^9, 
   3.601926841219914*^9}, {3.601926937881197*^9, 3.601926973838645*^9}, {
   3.6019273887502537`*^9, 3.601927395304639*^9}, {3.6019275208002243`*^9, 
   3.60192755877949*^9}, 3.601927592161112*^9, {3.602104772613906*^9, 
   3.602104776188856*^9}, {3.60210855862457*^9, 3.602108561012515*^9}, {
   3.602113510341619*^9, 3.602113510449131*^9}, {3.6032232181427727`*^9, 
   3.60322324924577*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "Doubly", " ", "charged", " ", "scalar", " ", "contribution", 
    " ", "is", " ", 
    RowBox[{"negative", ".", " ", "We"}], " ", "redifined", " ", "it", " ", 
    "below", " ", 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "*", "\[CapitalDelta]aDChargedScalar", " ", 
    "just", " ", "to", " ", "plot", " ", "the", " ", "Doubly", " ", "Charged",
     " ", "Scalar", " ", "contribution", " ", "to", " ", 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{"g", "-", "2"}], ")"}], "\[Mu]"], " ", "as", " ", "a", " ", 
    "function", " ", "of", " ", "its", " ", "mass", " ", "in", " ", "a", " ", 
    
    RowBox[{"LOGLOGPLOT", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"size4", "=", 
     RowBox[{"Dimensions", "[", "\[CapitalDelta]aDChargedScalar", "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]aDChargedScalarnew", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]aDChargedScalar", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"\[CapitalDelta]aDChargedScalar", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"size4", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    StyleBox[
     RowBox[{
     "Plot", " ", "of", " ", "the", " ", "Doubly", " ", "Charged", " ", 
      "Scalar", " ", "contribution", " ", "to", " ", 
      SubscriptBox[
       RowBox[{"(", 
        RowBox[{"g", "-", "2"}], ")"}], "\[Mu]"], " ", "as", " ", "a", " ", 
      "function", " ", "of", " ", "its", " ", "mass"}],
     FontSize->16], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[CapitalDelta]aDChargedScalarnew", ",", "BoundCurrenteup", ",", 
       "BoundCurrentdown", ",", "BoundProjectedup", ",", "BoundProjecteddown",
        ",", "sigmaCurrent", ",", "sigmaProjected"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Red", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Red", ",", "Dashed"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"100", ",", "10000"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"10", "^", 
           RowBox[{"-", "11"}]}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"-", "6"}]}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"HoldForm", "[", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{
             "M", ",", "\"\<\!\(\*SuperscriptBox[\(h\), \(++\)]\)\>\""}], 
             "]"}], "[", "GeV", "]"}], "]"}], ",", "12"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"HoldForm", "[", 
           RowBox[{"Subscript", "[", 
            RowBox[{"\[CapitalDelta]a", ",", "\[Mu]"}], "]"}], "]"}], ",", 
          "15"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"LineLegend", "[", 
         RowBox[{"{", "\"\<Doubly Charged Salar\>\"", "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.6", ",", "0.8"}], "}"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.601928443866164*^9, 3.601928467235304*^9}, {
  3.601928769525775*^9, 3.6019287698345137`*^9}, {3.601928846629332*^9, 
  3.601928849588888*^9}, {3.601929022335635*^9, 3.601929121919002*^9}, {
  3.602018139062413*^9, 3.602018142669367*^9}, {3.602029802440778*^9, 
  3.602029802510489*^9}, {3.60210479020644*^9, 3.602104791711987*^9}, {
  3.6021085920962257`*^9, 3.602108597552565*^9}, {3.6021135383975973`*^9, 
  3.602113544753353*^9}, {3.6022585578535357`*^9, 3.602258596703352*^9}, {
  3.603414097161993*^9, 3.603414134325696*^9}, {3.603414218676242*^9, 
  3.603414221599049*^9}, {3.603414307289748*^9, 3.6034143084538517`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Use", " ", "the", " ", "command", " ", "below", " ", "to", " ", "save", 
     " ", "the", " ", 
     RowBox[{"figure", ".", " ", 
      RowBox[{"Ex", ":", "\[IndentingNewLine]", 
       RowBox[{"Export", "[", 
        RowBox[{"\"\</home/farinaldo/Dropbox/plot4.pdf\>\"", ",", "plot4"}], 
        "]"}]}]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{"\"\</yourhomeaddress/plot4.pdf\>\"", ",", "plot4"}], "]"}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.6034161245167847`*^9, 3.6034161352333193`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Neutral Lepton", "Subsection",
 CellChangeTimes->{{3.601757150339573*^9, 3.6017571560639687`*^9}, 
   3.6017573020192757`*^9}],

Cell[TextData[{
 "\nL ~ gv5 ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["W", "\[Mu]", "+"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 Cell[BoxData[
  FormBox[
   OverscriptBox["N", "_"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " \[Mu] + ga5 ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["W", "\[Mu]", "+"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 Cell[BoxData[
  FormBox[
   OverscriptBox["N", "_"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 " \[Mu]"
}], "Text",
 CellChangeTimes->{{3.603222687814405*^9, 3.6032227167350197`*^9}, {
  3.6032228156307697`*^9, 3.603222895753592*^9}, {3.60322295799642*^9, 
  3.603222976731155*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Epsilon]5", "=", 
     RowBox[{"MN", "/", "m\[Mu]"}]}], ";", " ", 
    RowBox[{"\[Lambda]5", "=", 
     RowBox[{"m\[Mu]", "/", "Mw"}]}], ";", " ", 
    RowBox[{"gv5", "=", "0.1"}], ";", " ", 
    RowBox[{"ga5", "=", "0.1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "We", " ", "are", " ", "plotting", " ", "the", " ", "mass", " ", "range",
       " ", "from", " ", "300", "GeV", " ", "to", " ", "1000", "GeV", " ", 
      "because", " ", "for", " ", "M"}], " ", "<", " ", 
     RowBox[{
     "300", "GeV", " ", "the", " ", "contribution", " ", "changes", " ", 
      "the", " ", 
      RowBox[{"sign", ".", " ", "Please"}], " ", "keep", " ", "in", " ", 
      "mind", " ", "that", " ", "these", " ", "choices", " ", "were", " ", 
      "made", " ", "simply", " ", "to", " ", "show", " ", "the", " ", 
      "results", " ", "for", " ", "all", " ", "fermions", " ", "in", " ", 
      "one", " ", "single", " ", 
      RowBox[{"plot", ".", " ", "The"}], " ", "reader", " ", "might", " ", 
      "choose", " ", "to", " ", "use", " ", "the", " ", "ListPlot", " ", 
      "function", " ", "instead", " ", "and", " ", "do", " ", "not", " ", 
      "worry", " ", "about", " ", "the", " ", 
      RowBox[{"signs", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]aNeutralLep", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"MN", ",", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["gv5", "2"], "*", 
             SuperscriptBox["m\[Mu]", "2"]}], 
            RowBox[{"8", "*", 
             SuperscriptBox["\[Pi]", "2"], "*", 
             SuperscriptBox["Mw", "2"]}]], "*", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"2", "*", 
                SuperscriptBox["x", "2"], "*", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "x", "-", 
                  RowBox[{"2", "*", "\[Epsilon]5"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Lambda]5", "2"], "*", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Epsilon]5"}], ")"}], "2"], "*", "x", 
                "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"x", "+", "\[Epsilon]5"}], ")"}]}]}], 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Epsilon]5", "2"], "*", 
                SuperscriptBox["\[Lambda]5", "2"], "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   SuperscriptBox["\[Epsilon]5", 
                    RowBox[{"-", "2"}]], "*", "x"}]}], ")"}]}], "+", "x"}]], 
             ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["ga5", "2"], "*", 
             SuperscriptBox["m\[Mu]", "2"]}], 
            RowBox[{"8", "*", 
             SuperscriptBox["\[Pi]", "2"], "*", 
             SuperscriptBox["Mw", "2"]}]], "*", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"2", "*", 
                SuperscriptBox["x", "2"], "*", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "x", "+", 
                  RowBox[{"2", "*", "\[Epsilon]5"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Lambda]5", "2"], "*", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Epsilon]5"}], ")"}], "2"], "*", "x", 
                "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"x", "-", "\[Epsilon]5"}], ")"}]}]}], 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Epsilon]5", "2"], "*", 
                SuperscriptBox["\[Lambda]5", "2"], "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   SuperscriptBox["\[Epsilon]5", 
                    RowBox[{"-", "2"}]], "*", "x"}]}], ")"}]}], "+", "x"}]], 
             ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"MN", ",", "100", ",", "10000", ",", "500"}], "}"}]}], 
      "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6017571446984777`*^9, 3.601757145054627*^9}, {
   3.6017572993112392`*^9, 3.601757299791728*^9}, {3.6017573349166317`*^9, 
   3.6017574134329348`*^9}, {3.6017575504109*^9, 3.601757619068364*^9}, {
   3.601757655545093*^9, 3.601757720832232*^9}, {3.601757764499752*^9, 
   3.6017577648327293`*^9}, 3.601757882613755*^9, {3.601863507752095*^9, 
   3.601863520556575*^9}, {3.601929241162706*^9, 3.601929241243256*^9}, {
   3.6019426804167356`*^9, 3.601942680544042*^9}, {3.6020043011637983`*^9, 
   3.602004301829546*^9}, {3.602004418140687*^9, 3.602004427744549*^9}, {
   3.602009251206992*^9, 3.60200925347447*^9}, {3.602017636573639*^9, 
   3.602017673630982*^9}, {3.602104816983251*^9, 3.602104817134961*^9}, {
   3.602104855181279*^9, 3.60210485762402*^9}, {3.602106463249303*^9, 
   3.602106463627142*^9}, {3.6021077570432587`*^9, 3.602107757350411*^9}, {
   3.6021086132098837`*^9, 3.60210861731875*^9}, {3.602113571978621*^9, 
   3.602113572096917*^9}, {3.603223280536619*^9, 3.6032233663503027`*^9}, {
   3.6034138047991953`*^9, 3.603413854212411*^9}, {3.603413951694077*^9, 
   3.603414056140473*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "USe", " ", "the", " ", "commands", " ", "below", " ", "in", " ", "case", 
     " ", "the", " ", "Neutral", " ", "Lepton"}], " ", "-", " ", 
    RowBox[{
    "Higgs", " ", "mediated", " ", "contribution", " ", "of", " ", "your", 
     " ", "particular", " ", "model", " ", "is", " ", 
     RowBox[{"negative", ".", " ", "This"}], " ", "is", " ", "only", " ", 
     "necessary", "\[IndentingNewLine]", "in", " ", "case", " ", "the", " ", 
     "reader", " ", "is", " ", "interested", " ", "in", " ", "using", " ", 
     "the", " ", "ListLogLogPlot", " ", "below", " ", "as", " ", "we", " ", 
     RowBox[{"did", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"size5", "=", 
     RowBox[{"Dimensions", "[", "\[CapitalDelta]aNeutralLep", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]aNeutralLepnew", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]aNeutralLep", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"\[CapitalDelta]aNeutralLep", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"size5", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    StyleBox[
     RowBox[{
     "Plot", " ", "of", " ", "the", " ", "Neutral", " ", "Lepton", " ", 
      "contribution", " ", "to", " ", 
      SubscriptBox[
       RowBox[{"(", 
        RowBox[{"g", "-", "2"}], ")"}], "\[Mu]"], " ", "as", " ", "a", " ", 
      "function", " ", "of", " ", "its", " ", "mass"}],
     FontSize->16], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[CapitalDelta]aNeutralLepnew", ",", "BoundCurrenteup", ",", 
       "BoundCurrentdown", ",", "BoundProjectedup", ",", "BoundProjecteddown",
        ",", "sigmaCurrent", ",", "sigmaProjected"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Red", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Red", ",", "Dashed"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"100", ",", "10000"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"10", "^", 
           RowBox[{"-", "11"}]}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"-", "8"}]}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"HoldForm", "[", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"M", ",", "N"}], "]"}], "[", "GeV", "]"}], "]"}], ",", 
          "12"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"HoldForm", "[", 
           RowBox[{"Subscript", "[", 
            RowBox[{"\[CapitalDelta]a", ",", "\[Mu]"}], "]"}], "]"}], ",", 
          "15"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"LineLegend", "[", 
         RowBox[{"{", "\"\<Neutral Lepton\>\"", "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.5", ",", "0.3"}], "}"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.602013784485158*^9, {3.602017684122181*^9, 3.6020177079579773`*^9}, {
   3.6020177711888866`*^9, 3.602017782323406*^9}, {3.602017815915769*^9, 
   3.60201785310736*^9}, {3.602018125153537*^9, 3.602018128432563*^9}, {
   3.6021048051384487`*^9, 3.602104806494666*^9}, 3.602104896416232*^9, {
   3.6021064996206093`*^9, 3.6021065067220287`*^9}, {3.602106548724915*^9, 
   3.602106548858841*^9}, 3.6021069997713127`*^9, {3.602109747569174*^9, 
   3.602109757333405*^9}, {3.6022586082174797`*^9, 3.6022586571565742`*^9}, {
   3.6034142289667377`*^9, 3.603414229988768*^9}, {3.603414316485385*^9, 
   3.603414328329823*^9}, {3.603414930455749*^9, 3.603414947614065*^9}, {
   3.603414988692733*^9, 3.603415010060923*^9}, {3.603416099441416*^9, 
   3.6034161046332083`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Use", " ", "the", " ", "command", " ", "below", " ", "to", " ", "save", 
     " ", "the", " ", 
     RowBox[{"figure", ".", " ", 
      RowBox[{"Ex", ":", "\[IndentingNewLine]", 
       RowBox[{"Export", "[", 
        RowBox[{"\"\</home/farinaldo/Dropbox/plot5.pdf\>\"", ",", "plot5"}], 
        "]"}]}]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{"\"\</yourhomeaddress/plot5.pdf\>\"", ",", "plot5"}], "]"}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.603416078988435*^9, 3.603416115296278*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\

Charged Lepton\
\>", "Subsection",
 CellChangeTimes->{{3.601758157964919*^9, 3.601758164103292*^9}}],

Cell[TextData[{
 "Z - mediated\n\nL ~ gv6 ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "\[Mu]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Mu]", "_"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " E + ga6 ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Z", "\[Mu]"], " "}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Mu]", "_"], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 " E\n"
}], "Text",
 CellChangeTimes->{{3.6017581656824903`*^9, 3.601758173025805*^9}, 
   3.6017587269799023`*^9, {3.603222926660693*^9, 3.6032229385462313`*^9}, {
   3.603222995054216*^9, 3.603223033608304*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Epsilon]6", "=", 
     RowBox[{"ME", "/", "m\[Mu]"}]}], ";", " ", 
    RowBox[{"\[Lambda]6", "=", 
     RowBox[{"m\[Mu]", "/", "MZ"}]}], ";", 
    RowBox[{"gv6", "=", "0.1"}], ";", " ", 
    RowBox[{"ga6", "=", "0.1"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]aChargedLepZ", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ME", ",", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["gv6", "2"], "*", 
             SuperscriptBox["m\[Mu]", "2"]}], 
            RowBox[{"8", "*", 
             SuperscriptBox["\[Pi]", "2"], "*", 
             SuperscriptBox["MZ", "2"]}]], "*", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"2", "*", "x", "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"x", "-", 
                  RowBox[{"2", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "\[Epsilon]6"}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["\[Lambda]6", "2"], "*", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Epsilon]6"}], ")"}], "2"], "*", 
                SuperscriptBox["x", "2"], "*", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Epsilon]6", "+", "x"}], ")"}]}]}], 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "x"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   SuperscriptBox["\[Lambda]6", "2"], "*", "x"}]}], ")"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["\[Epsilon]6", "2"], "*", 
                SuperscriptBox["\[Lambda]6", "2"], "*", "x"}]}]], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["ga6", "2"], "*", 
             SuperscriptBox["m\[Mu]", "2"]}], 
            RowBox[{"8", "*", 
             SuperscriptBox["\[Pi]", "2"], "*", 
             SuperscriptBox["MZ", "2"]}]], "*", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"2", "*", "x", "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"x", "-", 
                  RowBox[{"2", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]6"}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["\[Lambda]6", "2"], "*", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Epsilon]6"}], ")"}], "2"], "*", 
                SuperscriptBox["x", "2"], "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Epsilon]6", "+", "x"}], ")"}]}]}], 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "x"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   SuperscriptBox["\[Lambda]6", "2"], "*", "x"}]}], ")"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["\[Epsilon]6", "2"], "*", 
                SuperscriptBox["\[Lambda]6", "2"], "*", "x"}]}]], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"ME", ",", "100", ",", "10000", ",", "500"}], "}"}]}], 
      "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6017581450357027`*^9, 3.6017581459335403`*^9}, {
   3.601758652894669*^9, 3.6017586575689917`*^9}, {3.6017586901522017`*^9, 
   3.601758814366598*^9}, {3.601759413143312*^9, 3.601759484051299*^9}, {
   3.601759526017572*^9, 3.6017595294944057`*^9}, 3.601759722293221*^9, {
   3.60175980494202*^9, 3.601759813812173*^9}, 3.601759887813312*^9, {
   3.6018390463529778`*^9, 3.601839057074718*^9}, {3.6018634921862497`*^9, 
   3.6018634982605343`*^9}, {3.602018046854965*^9, 3.60201804698552*^9}, {
   3.602104985722814*^9, 3.602104990976387*^9}, {3.6021066140720253`*^9, 
   3.602106614411027*^9}, {3.6021077799687223`*^9, 3.602107780188241*^9}, {
   3.602110040043386*^9, 3.602110043209601*^9}, {3.6021136292743473`*^9, 
   3.602113629502983*^9}, {3.60322347195039*^9, 3.6032235283726377`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "USe", " ", "the", " ", "commands", " ", "below", " ", "in", " ", "case", 
    " ", "the", " ", "Charged", " ", "Lepton", " ", "contribution", " ", "Z", 
    " ", "mediated", " ", "of", " ", "your", " ", "particular", " ", "model", 
    " ", "is", " ", 
    RowBox[{"negative", ".", " ", "This"}], " ", "is", " ", "only", " ", 
    "necessary", " ", "\[IndentingNewLine]", "in", " ", "case", " ", "the", 
    " ", "reader", " ", "is", " ", "interested", " ", "in", " ", "using", " ",
     "the", " ", "ListLogLogPlot", " ", "below", " ", "as", " ", "we", " ", 
    RowBox[{"did", "."}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"size6", "=", 
     RowBox[{"Dimensions", "[", "\[CapitalDelta]aChargedLepZ", "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]aChargedLepZnew", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]aChargedLepZ", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"\[CapitalDelta]aChargedLepZ", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"size6", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    StyleBox[
     RowBox[{
      RowBox[{"Plot", " ", "of", " ", "the", " ", "Charged", " ", "Lepton"}], 
      " ", "-", " ", 
      RowBox[{"Z", " ", "mediated", " ", "contribution", " ", "to", " ", 
       SubscriptBox[
        RowBox[{"(", 
         RowBox[{"g", "-", "2"}], ")"}], "\[Mu]"], " ", "as", " ", "a", " ", 
       "function", " ", "of", " ", "its", " ", "mass"}]}],
     FontSize->16], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[CapitalDelta]aChargedLepZnew", ",", "BoundCurrenteup", ",", 
       "BoundCurrentdown", ",", "BoundProjectedup", ",", "BoundProjecteddown",
        ",", "sigmaCurrent", ",", "sigmaProjected"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Red", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Red", ",", "Dashed"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"100", ",", "10000"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"10", "^", 
           RowBox[{"-", "11"}]}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"-", "8"}]}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"HoldForm", "[", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"M", ",", "N"}], "]"}], "[", "GeV", "]"}], "]"}], ",", 
          "12"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"HoldForm", "[", 
           RowBox[{"Subscript", "[", 
            RowBox[{"\[CapitalDelta]a", ",", "\[Mu]"}], "]"}], "]"}], ",", 
          "15"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"LineLegend", "[", 
         RowBox[{"{", "\"\<Charged Lepton(Z mediated)\>\"", "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.5", ",", "0.3"}], "}"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.602018074828483*^9, 3.602018119673992*^9}, {
  3.602018173396096*^9, 3.6020181808578*^9}, {3.602018238768449*^9, 
  3.60201824870857*^9}, {3.6020185687377033`*^9, 3.602018625667356*^9}, {
  3.602018740971382*^9, 3.602018775318728*^9}, {3.602105009827074*^9, 
  3.6021050110781813`*^9}, {3.602106636406999*^9, 3.6021066513643513`*^9}, {
  3.602110408908244*^9, 3.602110415836928*^9}, {3.602258677470747*^9, 
  3.602258721989972*^9}, {3.6034142362195683`*^9, 3.603414236859435*^9}, {
  3.603414336798346*^9, 3.603414343918688*^9}, {3.60341495992135*^9, 
  3.60341496523592*^9}, {3.603415018239053*^9, 3.603415045001498*^9}, {
  3.603416030323444*^9, 3.603416032997795*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Use", " ", "the", " ", "command", " ", "below", " ", "to", " ", "save", 
     " ", "the", " ", 
     RowBox[{"figure", ".", " ", 
      RowBox[{"Ex", ":", "\[IndentingNewLine]", 
       RowBox[{"Export", "[", 
        RowBox[{"\"\</home/farinaldo/Dropbox/plot6.pdf\>\"", ",", "plot6"}], 
        "]"}]}]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{"\"\</yourhomeaddress/plot6.pdf\>\"", ",", "plot6"}], "]"}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.6034160375359592`*^9, 3.6034160483773947`*^9}}],

Cell[TextData[{
 "\nhiggs Mediated\n\nL ~ gs7 ",
 Cell[BoxData[
  FormBox[
   RowBox[{"h", " "}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Mu]", "_"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "  E + gp7 ",
 Cell[BoxData[
  FormBox[
   RowBox[{"h", " "}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Mu]", "_"], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 " E"
}], "Text",
 CellChangeTimes->{
  3.6017594660497103`*^9, {3.601759497661598*^9, 3.601759510387039*^9}, {
   3.603223056204159*^9, 3.6032230892290783`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Epsilon]7", "=", 
     RowBox[{"ME", "/", "m\[Mu]"}]}], ";", 
    RowBox[{"\[Lambda]7", "=", 
     RowBox[{"m\[Mu]", "/", "Mh"}]}], ";", 
    RowBox[{"gv7", "=", "0.1"}], ";", 
    RowBox[{"ga7", "=", "0.1"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]aChargedLeph", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ME", ",", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["gv7", "2"], "*", 
             SuperscriptBox["m\[Mu]", "2"]}], 
            RowBox[{"8", "*", 
             SuperscriptBox["\[Pi]", "2"], "*", 
             SuperscriptBox["Mh", "2"]}]], "*", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             FractionBox[
              RowBox[{
               SuperscriptBox["x", "2"], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Epsilon]7", "-", "x"}], ")"}]}], 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "x"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   SuperscriptBox["\[Lambda]7", "2"], "*", "x"}]}], ")"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["\[Epsilon]7", "2"], "*", 
                SuperscriptBox["\[Lambda]7", "2"], "*", "x"}]}]], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["ga7", "2"], "*", 
             SuperscriptBox["m\[Mu]", "2"]}], 
            RowBox[{"8", "*", 
             SuperscriptBox["\[Pi]", "2"], "*", 
             SuperscriptBox["Mh", "2"]}]], "*", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             FractionBox[
              RowBox[{
               SuperscriptBox["x", "2"], "*", 
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Epsilon]7", "-", "x"}], ")"}]}], 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "x"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   SuperscriptBox["\[Lambda]7", "2"], "*", "x"}]}], ")"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["\[Epsilon]7", "2"], "*", 
                SuperscriptBox["\[Lambda]7", "2"], "*", "x"}]}]], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"ME", ",", "100", ",", "10000", ",", "500"}], "}"}]}], 
      "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6017595204813004`*^9, 3.601759537569977*^9}, {
  3.601764904898594*^9, 3.6017649402717657`*^9}, {3.601773124326428*^9, 
  3.601773140694447*^9}, {3.601773214341654*^9, 3.601773227486849*^9}, {
  3.601773636725769*^9, 3.601773649071266*^9}, {3.6017738169758453`*^9, 
  3.601773822924143*^9}, {3.601839071865533*^9, 3.601839079584713*^9}, {
  3.601863477686528*^9, 3.60186348427999*^9}, {3.602105201585559*^9, 
  3.602105206942916*^9}, {3.602107791411414*^9, 3.602107791672969*^9}, {
  3.602110429653249*^9, 3.6021104324129057`*^9}, {3.602113687604539*^9, 
  3.602113688295519*^9}, {3.603223551873459*^9, 3.60322358623039*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "USe", " ", "the", " ", "commands", " ", "below", " ", "in", " ", "case", 
     " ", "the", " ", "Charged", " ", "Lepton"}], " ", "-", 
    RowBox[{
    "Higgs", " ", "Mediated", " ", "contribution", " ", "of", " ", "your", 
     " ", "particular", " ", "model", " ", "is", " ", 
     RowBox[{"negative", ".", " ", "This"}], " ", "is", " ", "only", " ", 
     "necessary", "\[IndentingNewLine]", "in", " ", "case", " ", "the", " ", 
     "reader", " ", "is", " ", "interested", " ", "in", " ", "using", " ", 
     "the", " ", "ListLogLogPlot", " ", "below", " ", "as", " ", "we", " ", 
     RowBox[{"did", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"size7", "=", 
     RowBox[{"Dimensions", "[", "\[CapitalDelta]aChargedLeph", "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"\[CapitalDelta]aChargedLephnew", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]aChargedLeph", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"\[CapitalDelta]aChargedLeph", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"size7", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   StyleBox[
    RowBox[{
     RowBox[{
     "Plot", " ", "of", " ", "the", " ", "Charged", " ", "Lepton", " ", 
      "higgs"}], "-", 
     RowBox[{"mediated", " ", "contribution", " ", "to", " ", 
      SubscriptBox[
       RowBox[{"(", 
        RowBox[{"g", "-", "2"}], ")"}], "\[Mu]"], " ", "as", " ", "a", " ", 
      "function", " ", "of", " ", "its", " ", "mass"}]}],
    FontSize->16], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"ListLogLogPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\[CapitalDelta]aChargedLeph", ",", "BoundCurrenteup", ",", 
      "BoundCurrentdown", ",", "BoundProjectedup", ",", "BoundProjecteddown", 
      ",", "sigmaCurrent", ",", "sigmaProjected"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{"Black", ",", "Thick"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"Red", ",", "Thick"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"Red", ",", "Dashed"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"100", ",", "10000"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"10", "^", 
          RowBox[{"-", "14"}]}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"-", "7"}]}]}], "}"}]}], "}"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"HoldForm", "[", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"M", ",", "N"}], "]"}], "[", "GeV", "]"}], "]"}], ",", 
         "12"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"HoldForm", "[", 
          RowBox[{"Subscript", "[", 
           RowBox[{"\[CapitalDelta]a", ",", "\[Mu]"}], "]"}], "]"}], ",", 
         "15"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"LineLegend", "[", 
        RowBox[{"{", "\"\<Charged Lepton(Higgs Mediated)\>\"", "}"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0.6", ",", "0.5"}], "}"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.602018684875463*^9, 3.602018731100206*^9}, {
  3.602018782061213*^9, 3.602018802565292*^9}, {3.602105219738346*^9, 
  3.602105221269183*^9}, {3.602110444526969*^9, 3.602110472401737*^9}, {
  3.602113718385972*^9, 3.6021137454185658`*^9}, {3.602258746017626*^9, 
  3.6022587579012213`*^9}, {3.602258810162393*^9, 3.602258865426292*^9}, {
  3.603414243361248*^9, 3.603414244008482*^9}, {3.60341435129843*^9, 
  3.603414357232922*^9}, {3.603415051498536*^9, 3.603415065732318*^9}, {
  3.603416003786524*^9, 3.603416006114386*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Use", " ", "the", " ", "command", " ", "below", " ", "to", " ", "save", 
     " ", "the", " ", 
     RowBox[{"figure", ".", " ", 
      RowBox[{"Ex", ":", "\[IndentingNewLine]", 
       RowBox[{"Export", "[", 
        RowBox[{"\"\</home/farinaldo/Dropbox/plot7.pdf\>\"", ",", "plot7"}], 
        "]"}]}]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{"\"\</yourhomeaddress/plot7.pdf\>\"", ",", "plot7"}], "]"}], 
    ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.6034159988791847`*^9, 3.603416021223178*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Doubly Charged Lepton", "Subsection",
 CellChangeTimes->{{3.601773748988618*^9, 3.601773797031114*^9}}],

Cell[TextData[{
 "L ~ gv8 ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["W", "\[Mu]", "+"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Mu]", "_"], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " \[Psi] + ga8 ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["W", "\[Mu]", "+"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Mu]", "_"], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 " \[Psi]\n"
}], "Text",
 CellChangeTimes->{{3.6032231216727953`*^9, 3.603223126712179*^9}, {
  3.603223625881885*^9, 3.603223677208621*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"q\[Psi]", "=", 
   RowBox[{"-", "2"}]}], ";", 
  RowBox[{"\[Epsilon]8", "=", 
   RowBox[{"M\[Psi]", "/", "m\[Mu]"}]}], ";", 
  RowBox[{"\[Lambda]8", "=", 
   RowBox[{"m\[Mu]", "/", "Mw"}]}], ";", 
  RowBox[{"gv8", "=", "0.1"}], ";", 
  RowBox[{"ga8", "=", "0.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]aDChargedLep", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"M\[Psi]", ",", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["gv8", "2"], "*", 
           SuperscriptBox["m\[Mu]", "2"]}], 
          RowBox[{"8", "*", 
           SuperscriptBox["\[Pi]", "2"], "*", 
           SuperscriptBox["M\[Psi]", "2"]}]], "*", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", 
               SuperscriptBox["x", "2"], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "x", "-", 
                 RowBox[{"2", "*", "\[Epsilon]8"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Lambda]8", "2"], "*", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Epsilon]8"}], ")"}], "2"], "*", "x", 
               "*", 
               RowBox[{"(", 
                RowBox[{"1", "-", "x"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{"x", "+", "\[Epsilon]8"}], ")"}]}]}], ")"}], 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Epsilon]8", "2"], "*", 
              SuperscriptBox["\[Lambda]8", "2"], "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", "x"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{
                 SuperscriptBox["\[Epsilon]8", 
                  RowBox[{"-", "2"}]], "*", "x"}]}], ")"}]}], "+", "x"}]], 
           ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["ga8", "2"], "*", 
           SuperscriptBox["m\[Mu]", "2"]}], 
          RowBox[{"8", "*", 
           SuperscriptBox["\[Pi]", "2"], "*", 
           SuperscriptBox["M\[Psi]", "2"]}]], "*", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", 
               SuperscriptBox["x", "2"], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "x", "+", 
                 RowBox[{"2", "*", "\[Epsilon]8"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Lambda]8", "2"], "*", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Epsilon]8"}], ")"}], "2"], "*", "x", 
               "*", 
               RowBox[{"(", 
                RowBox[{"1", "-", "x"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{"x", "-", "\[Epsilon]8"}], ")"}]}]}], ")"}], 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Epsilon]8", "2"], "*", 
              SuperscriptBox["\[Lambda]8", "2"], "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", "x"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{
                 SuperscriptBox["\[Epsilon]8", 
                  RowBox[{"-", "2"}]], "*", "x"}]}], ")"}]}], "+", "x"}]], 
           ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{
         FractionBox[
          RowBox[{"q\[Psi]", "*", 
           SuperscriptBox["gv8", "2"], "*", 
           SuperscriptBox["m\[Mu]", "2"]}], 
          RowBox[{"8", "*", 
           SuperscriptBox["\[Pi]", "2"], "*", 
           SuperscriptBox["M\[Psi]", "2"]}]], "*", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "x", "*", 
               RowBox[{"(", 
                RowBox[{"1", "-", "x"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{"x", "-", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "\[Epsilon]8"}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Lambda]8", "2"], "*", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Epsilon]8"}], ")"}], "2"], "*", 
               SuperscriptBox["x", "2"], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Epsilon]8", "-", "x"}], ")"}]}]}], ")"}], 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "x"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{
                 SuperscriptBox["\[Lambda]8", "2"], "*", "x"}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox["\[Epsilon]8", "2"], "*", 
              SuperscriptBox["\[Lambda]8", "2"], "*", "x"}]}]], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{
         FractionBox[
          RowBox[{"q\[Psi]", "*", 
           SuperscriptBox["ga8", "2"], "*", 
           SuperscriptBox["m\[Mu]", "2"]}], 
          RowBox[{"8", "*", 
           SuperscriptBox["\[Pi]", "2"], "*", 
           SuperscriptBox["M\[Psi]", "2"]}]], "*", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "x", "*", 
               RowBox[{"(", 
                RowBox[{"1", "-", "x"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{"x", "-", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "\[Epsilon]8"}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Lambda]8", "2"], "*", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Epsilon]8"}], ")"}], "2"], "*", 
               SuperscriptBox["x", "2"], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Epsilon]8", "-", "x"}], ")"}]}]}], ")"}], 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "x"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{
                 SuperscriptBox["\[Lambda]8", "2"], "*", "x"}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox["\[Epsilon]8", "2"], "*", 
              SuperscriptBox["\[Lambda]8", "2"], "*", "x"}]}]], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"M\[Psi]", ",", "100", ",", "10000", ",", "500"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.601773798947318*^9, {3.601773830652652*^9, 3.601773854938265*^9}, 
   3.601773899697073*^9, {3.601773974210041*^9, 3.6017741437488956`*^9}, {
   3.601774183606909*^9, 3.601774339418977*^9}, {3.601774377923492*^9, 
   3.601774529710355*^9}, 3.601774579790646*^9, {3.601774645393223*^9, 
   3.601774782408637*^9}, {3.601774864515151*^9, 3.601774908687495*^9}, {
   3.601774954036537*^9, 3.601774989964959*^9}, {3.601839090824514*^9, 
   3.601839117873515*^9}, {3.601862951073868*^9, 3.6018631309069653`*^9}, {
   3.601863443540716*^9, 3.6018634687514687`*^9}, {3.6020195310568657`*^9, 
   3.602019557603004*^9}, 3.602019623963282*^9, 3.602019679569228*^9, {
   3.6021052371804857`*^9, 3.602105240942734*^9}, {3.6021077994649*^9, 
   3.602107799726018*^9}, {3.602110494503009*^9, 3.6021104975052*^9}, {
   3.602113785111025*^9, 3.602113785300623*^9}, {3.603223684551062*^9, 
   3.603223773498106*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "USe", " ", "the", " ", "commands", " ", "below", " ", "in", " ", "case", 
    " ", "the", " ", "Doubly", " ", "Charged", " ", "Lepton", " ", 
    "contribution", " ", "of", " ", "your", " ", "particular", " ", "model", 
    " ", "is", " ", 
    RowBox[{"negative", ".", " ", "This"}], " ", "is", " ", "only", " ", 
    "necessary", " ", "in", " ", "case", " ", "the", " ", "reader", " ", "is",
     " ", "interested", " ", "in", " ", "using", " ", "the", " ", 
    "ListLogLogPlot", " ", "below", " ", "as", " ", "we", " ", 
    RowBox[{"did", "."}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"size8", "=", 
     RowBox[{"Dimensions", "[", "\[CapitalDelta]aDChargedLep", "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]aDChargedLepnew", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]aDChargedLep", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"\[CapitalDelta]aDChargedLep", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"size8", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    StyleBox[
     RowBox[{
     "Plot", " ", "of", " ", "the", " ", "Doubly", " ", "Charged", " ", 
      "Lepton", " ", "contribution", " ", "to", " ", 
      SubscriptBox[
       RowBox[{"(", 
        RowBox[{"g", "-", "2"}], ")"}], "\[Mu]"], " ", "as", " ", "a", " ", 
      "function", " ", "of", " ", "its", " ", "mass"}],
     FontSize->16], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[CapitalDelta]aDChargedLepnew", ",", "BoundCurrenteup", ",", 
       "BoundCurrentdown", ",", "BoundProjectedup", ",", "BoundProjecteddown",
        ",", "sigmaCurrent", ",", "sigmaProjected"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Red", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Red", ",", "Dashed"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"100", ",", "10000"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"10", "^", 
           RowBox[{"-", "11"}]}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"-", "6"}]}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"HoldForm", "[", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"M", ",", "\[Psi]"}], "]"}], "[", "GeV", "]"}], "]"}], 
          ",", "12"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"HoldForm", "[", 
           RowBox[{"Subscript", "[", 
            RowBox[{"\[CapitalDelta]a", ",", "\[Mu]"}], "]"}], "]"}], ",", 
          "15"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"LineLegend", "[", 
         RowBox[{"{", "\"\<Doubly Charged Lepton\>\"", "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.4", ",", "0.6"}], "}"}]}], "]"}]}]}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.6020188785695753`*^9, 3.6020188868494873`*^9}, {
  3.602019658172598*^9, 3.60201966424372*^9}, {3.6020197392377768`*^9, 
  3.602019799077764*^9}, {3.602019892334483*^9, 3.602019955615697*^9}, {
  3.6021052523726463`*^9, 3.602105253483901*^9}, {3.6021105051506042`*^9, 
  3.602110516732147*^9}, {3.602110552035315*^9, 3.6021105825103617`*^9}, {
  3.602258891258355*^9, 3.60225893282769*^9}, {3.603414249568239*^9, 
  3.6034142506642036`*^9}, {3.603414367680801*^9, 3.603414373193609*^9}, {
  3.60341507738524*^9, 3.603415088316949*^9}, {3.603415900375269*^9, 
  3.6034159026768427`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Use", " ", "the", " ", "command", " ", "below", " ", "to", " ", "save", 
     " ", "the", " ", 
     RowBox[{"figure", ".", " ", 
      RowBox[{"Ex", ":", "\[IndentingNewLine]", 
       RowBox[{"Export", "[", 
        RowBox[{"\"\</home/farinaldo/Dropbox/plot8.pdf\>\"", ",", "plot8"}], 
        "]"}]}]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{"\"\</yourhomeaddress/plot8.pdf\>\"", ",", "plot8"}], "]"}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.603415982346998*^9, 3.6034159916398287`*^9}}],

Cell[CellGroupData[{

Cell["Z\[CloseCurlyQuote] boson", "Subsubsection",
 CellChangeTimes->{
  3.600893201923552*^9, {3.600899526184567*^9, 3.600899533654862*^9}, 
   3.601775039218266*^9}],

Cell[TextData[{
 "\nL ~ gv9",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SuperscriptBox["Z", "'"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Mu]", "_"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " \[Mu] + ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"ga9", " ", 
     SuperscriptBox["Z", "'"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Mu]", "_"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 " \[Mu]\n"
}], "Text",
 CellChangeTimes->{
  3.603223830656049*^9, {3.60322388805977*^9, 3.6032239744111834`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mf9", "=", "m\[Mu]"}], ";", " ", 
  RowBox[{"\[Epsilon]9", "=", 
   RowBox[{"mf9", "/", "m\[Mu]"}]}], ";", 
  RowBox[{"\[Lambda]9", "=", 
   RowBox[{"m\[Mu]", "/", "MZp"}]}], ";", 
  RowBox[{"gv9", "=", "1"}], ";", 
  RowBox[{"ga9", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]aZp", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"MZp", ",", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["gv9", "2"], "*", 
            SuperscriptBox["m\[Mu]", "2"]}], 
           RowBox[{"8", "*", 
            SuperscriptBox["\[Pi]", "2"], "*", 
            SuperscriptBox["MZp", "2"]}]], "*", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"2", "*", "x", "*", 
               RowBox[{"(", 
                RowBox[{"1", "-", "x"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{"x", "-", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "\[Epsilon]9"}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Lambda]9", "2"], "*", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Epsilon]9"}], ")"}], "2"], "*", 
               SuperscriptBox["x", "2"], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Epsilon]9", "-", "x"}], ")"}]}]}], 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "x"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{
                  SuperscriptBox["\[Lambda]9", "2"], "*", "x"}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["\[Epsilon]9", "2"], "*", 
               SuperscriptBox["\[Lambda]9", "2"], "*", "x"}]}]], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], " ", 
         "\[IndentingNewLine]", "+", " ", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["ga9", "2"], "*", 
            SuperscriptBox["m\[Mu]", "2"]}], 
           RowBox[{"8", "*", 
            SuperscriptBox["\[Pi]", "2"], "*", 
            SuperscriptBox["MZp", "2"]}]], "*", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"2", "*", "x", "*", 
               RowBox[{"(", 
                RowBox[{"1", "-", "x"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{"x", "-", 
                 RowBox[{"2", "*", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Epsilon]9"}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Lambda]9", "2"], "*", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Epsilon]9"}], ")"}], "2"], "*", 
               SuperscriptBox["x", "2"], "*", 
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Epsilon]9", "-", "x"}], ")"}]}]}], 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "x"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{
                  SuperscriptBox["\[Lambda]9", "2"], "*", "x"}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["\[Epsilon]9", "2"], "*", 
               SuperscriptBox["\[Lambda]9", "2"], "*", "x"}]}]], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]}], " ", 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"MZp", ",", "100", ",", "10000", ",", "500"}], "}"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",\

 CellChangeTimes->{{3.600899521754138*^9, 3.600899620672823*^9}, {
   3.600899653471012*^9, 3.6008996866246157`*^9}, {3.600899717782085*^9, 
   3.6008997563083363`*^9}, {3.600899786704022*^9, 3.6009000069624968`*^9}, {
   3.600900576867127*^9, 3.600900756284068*^9}, {3.600900788192918*^9, 
   3.6009008097004623`*^9}, {3.600900840450048*^9, 3.600900846197122*^9}, 
   3.601757113627426*^9, {3.601775036340598*^9, 3.601775076824719*^9}, {
   3.601775120320764*^9, 3.601775123127522*^9}, {3.601775189506008*^9, 
   3.601775227453168*^9}, {3.601775285210712*^9, 3.6017752928119707`*^9}, {
   3.601775347892338*^9, 3.601775537958312*^9}, {3.6017782502727547`*^9, 
   3.6017783705109863`*^9}, 3.601778416441865*^9, {3.60177858296754*^9, 
   3.6017785842209473`*^9}, {3.6018634259157667`*^9, 3.60186343408825*^9}, {
   3.602030356551474*^9, 3.602030356672433*^9}, {3.6020303908992968`*^9, 
   3.6020303913002577`*^9}, {3.602105261558363*^9, 3.6021052647915907`*^9}, {
   3.6021109302487173`*^9, 3.602110933143894*^9}, {3.6021138392225637`*^9, 
   3.602113839354265*^9}, {3.603223810463397*^9, 3.603223878904792*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "USe", " ", "the", " ", "commands", " ", "below", " ", "in", " ", "case", 
    " ", "the", " ", "Neutral", " ", "Vector", " ", "Boson", " ", 
    "contribution", " ", "of", " ", "your", " ", "particular", " ", "model", 
    " ", "is", " ", 
    RowBox[{"negative", ".", " ", "This"}], " ", "is", " ", "only", " ", 
    "necessary", " ", "in", " ", "case", " ", "the", " ", "reader", " ", "is",
     " ", "interested", " ", "in", " ", "using", " ", "the", " ", 
    "ListLogLogPlot", " ", "below", " ", "as", " ", "we", " ", 
    RowBox[{"did", "."}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"size9", "=", 
     RowBox[{"Dimensions", "[", "\[CapitalDelta]aZp", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]aZpnew", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]aZp", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"\[CapitalDelta]aZp", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"size9", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    StyleBox[
     RowBox[{
     "Plot", " ", "of", " ", "the", " ", "Neutral", " ", "Vector", " ", 
      "Boson", " ", "contribution", " ", "to", " ", 
      SubscriptBox[
       RowBox[{"(", 
        RowBox[{"g", "-", "2"}], ")"}], "\[Mu]"], " ", "as", " ", "a", " ", 
      "function", " ", "of", " ", "its", " ", "mass"}],
     FontSize->16], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[CapitalDelta]aZpnew", ",", "BoundCurrenteup", ",", 
       "BoundCurrentdown", ",", "BoundProjectedup", ",", "BoundProjecteddown",
        ",", "sigmaCurrent", ",", "sigmaProjected"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Red", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Red", ",", "Dashed"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"100", ",", "10000"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"10", "^", 
           RowBox[{"-", "11"}]}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"-", "6"}]}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"HoldForm", "[", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"M", ",", 
              RowBox[{"Z", "'"}]}], "]"}], "[", "GeV", "]"}], "]"}], ",", 
          "12"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"HoldForm", "[", 
           RowBox[{"Subscript", "[", 
            RowBox[{"\[CapitalDelta]a", ",", "\[Mu]"}], "]"}], "]"}], ",", 
          "15"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"LineLegend", "[", 
         RowBox[{"{", "\"\<Z' Boson\>\"", "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.5", ",", "0.2"}], "}"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.602030334621827*^9, 3.602030348223855*^9}, {
   3.602030423449733*^9, 3.602030491041291*^9}, {3.602105273598373*^9, 
   3.6021052747359*^9}, {3.602110960809946*^9, 3.6021109861545258`*^9}, {
   3.602111020990802*^9, 3.60211102171733*^9}, 3.602112205816833*^9, {
   3.6022589584448767`*^9, 3.6022589987193623`*^9}, {3.60341425489006*^9, 
   3.603414255370591*^9}, {3.603414379051352*^9, 3.6034143893461733`*^9}, {
   3.6034150982234077`*^9, 3.603415114403459*^9}, {3.6034158628828163`*^9, 
   3.6034158672442513`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Use", " ", "the", " ", "command", " ", "below", " ", "to", " ", "save", 
     " ", "the", " ", 
     RowBox[{"figure", ".", " ", 
      RowBox[{"Ex", ":", "\[IndentingNewLine]", 
       RowBox[{"Export", "[", 
        RowBox[{"\"\</home/farinaldo/Dropbox/plot9.pdf\>\"", ",", "plot9"}], 
        "]"}]}]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{"\"\</yourhomeaddress/plot9.pdf\>\"", ",", "plot9"}], "]"}], 
    ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.603415692848385*^9, 3.603415696112192*^9}, {
  3.603415876974815*^9, 3.60341588384907*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Charged Vector Boson ", "Subsubsection",
 CellChangeTimes->{
  3.600900585343635*^9, {3.601778501437562*^9, 3.6017785374987926`*^9}, 
   3.603224064142305*^9, {3.6032242116327677`*^9, 3.60322425446216*^9}}],

Cell[TextData[{
 "\nL ~ gv10 ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["W", "\[Mu]", 
    RowBox[{"'", "+"}]], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Nu]", "_"], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 " \[Mu] + ga10 ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["W", "\[Mu]", 
    RowBox[{"'", "+"}]], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Nu]", "_"], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 " \[Mu].  The sort ot interactions of Eq.8 in our manuscript give rise to \
the same contribution below.\n"
}], "Text",
 CellChangeTimes->{{3.603224065006055*^9, 3.6032241709891243`*^9}, {
  3.6034157545019007`*^9, 3.603415818714785*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Epsilon]10", "=", 
   RowBox[{"m\[Nu]", "/", "m\[Mu]"}]}], ";", " ", 
  RowBox[{"\[Lambda]10", "=", 
   RowBox[{"m\[Mu]", "/", "MWp"}]}], ";", 
  RowBox[{"gv10", "=", "1"}], ";", 
  RowBox[{"ga10", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]aChargedVec", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"MWp", ",", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["gv10", "2"], "*", 
           SuperscriptBox["m\[Mu]", "2"]}], 
          RowBox[{"8", "*", 
           SuperscriptBox["\[Pi]", "2"], "*", 
           SuperscriptBox["MWp", "2"]}]], "*", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", 
               SuperscriptBox["x", "2"], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "x", "-", 
                 RowBox[{"2", "*", "\[Epsilon]10"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Lambda]10", "2"], "*", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Epsilon]10"}], ")"}], "2"], "*", "x", 
               "*", 
               RowBox[{"(", 
                RowBox[{"1", "-", "x"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{"x", "+", "\[Epsilon]10"}], ")"}]}]}], ")"}], 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Epsilon]10", "2"], "*", 
              SuperscriptBox["\[Lambda]10", "2"], "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", "x"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{
                 SuperscriptBox["\[Epsilon]10", 
                  RowBox[{"-", "2"}]], "*", "x"}]}], ")"}]}], "+", "x"}]], 
           ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["ga10", "2"], "*", 
           SuperscriptBox["m\[Mu]", "2"]}], 
          RowBox[{"8", "*", 
           SuperscriptBox["\[Pi]", "2"], "*", 
           SuperscriptBox["MWp", "2"]}]], "*", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", 
               SuperscriptBox["x", "2"], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "x", "+", 
                 RowBox[{"2", "*", "\[Epsilon]10"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Lambda]10", "2"], "*", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Epsilon]10"}], ")"}], "2"], "*", "x", 
               "*", 
               RowBox[{"(", 
                RowBox[{"1", "-", "x"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{"x", "-", "\[Epsilon]10"}], ")"}]}]}], ")"}], 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Epsilon]10", "2"], "*", 
              SuperscriptBox["\[Lambda]10", "2"], "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", "x"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["\[Epsilon]10", 
                  RowBox[{"-", "2"}]], "*", "x"}]}], ")"}]}], "+", "x"}]], 
           ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"MWp", ",", "100", ",", "10000", ",", "500"}], "}"}]}], "]"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{
  3.601778539888064*^9, {3.601778575872416*^9, 3.601778736505411*^9}, {
   3.601778768916109*^9, 3.601778942084898*^9}, {3.6017793062048063`*^9, 
   3.601779352659705*^9}, {3.601779581321347*^9, 3.6017795855920687`*^9}, {
   3.601863400250854*^9, 3.6018634103935823`*^9}, {3.602105285450349*^9, 
   3.6021052913716393`*^9}, {3.602111390246284*^9, 3.6021113929391403`*^9}, {
   3.602113875567881*^9, 3.6021138756968603`*^9}, {3.603224001601893*^9, 
   3.603224048461483*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "USe", " ", "the", " ", "commands", " ", "below", " ", "in", " ", "case", 
    " ", "the", " ", "Singly", " ", "Charged", " ", "Vector", " ", "Boson", 
    " ", "contribution", " ", "of", " ", "your", " ", "particular", " ", 
    "model", " ", "is", " ", 
    RowBox[{"negative", ".", " ", "This"}], " ", "is", " ", "only", " ", 
    "necessary", " ", "in", " ", "case", " ", "the", " ", "reader", " ", "is",
     " ", "interested", " ", "in", " ", "using", " ", "the", " ", 
    "ListLogLogPlot", " ", "below", " ", "as", " ", "we", " ", 
    RowBox[{"did", "."}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"size10", "=", 
     RowBox[{"Dimensions", "[", "\[CapitalDelta]aChargedVec", "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"\[CapitalDelta]aChargedVecnew", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]aChargedVec", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"\[CapitalDelta]aChargedVec", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"size10", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.6034151448444567`*^9, 3.603415204884652*^9}, {
  3.603415244951428*^9, 3.603415252428801*^9}, {3.60341594020177*^9, 
  3.603415943874399*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   StyleBox[
    RowBox[{
    "Plot", " ", "of", " ", "the", " ", "Charged", " ", "Vector", " ", 
     "Boson", " ", "contribution", " ", "to", " ", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{"g", "-", "2"}], ")"}], "\[Mu]"], " ", "as", " ", "a", " ", 
     "function", " ", "of", " ", "its", " ", "mass"}],
    FontSize->16], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"plot10", "=", 
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[CapitalDelta]aChargedVec", ",", "BoundCurrenteup", ",", 
       "BoundCurrentdown", ",", "BoundProjectedup", ",", "BoundProjecteddown",
        ",", "sigmaCurrent", ",", "sigmaProjected"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Red", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Red", ",", "Dashed"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"100", ",", "10000"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"10", "^", 
           RowBox[{"-", "11"}]}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"-", "6"}]}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"HoldForm", "[", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"M", ",", 
              RowBox[{"W", "'"}]}], "]"}], "[", "GeV", "]"}], "]"}], ",", 
          "12"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"HoldForm", "[", 
           RowBox[{"Subscript", "[", 
            RowBox[{"\[CapitalDelta]a", ",", "\[Mu]"}], "]"}], "]"}], ",", 
          "15"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"LineLegend", "[", 
         RowBox[{"{", "\"\<W' Boson\>\"", "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.5", ",", "0.2"}], "}"}]}], "]"}]}]}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.6020305294851923`*^9, 3.602030570079831*^9}, {
  3.6021053078888683`*^9, 3.60210530909709*^9}, {3.602259010112266*^9, 
  3.6022590391063538`*^9}, {3.6034142603533077`*^9, 3.603414264704802*^9}, {
  3.603414395746724*^9, 3.603414400186076*^9}, {3.603415670395862*^9, 
  3.6034156726388063`*^9}, {3.6034157352426147`*^9, 3.603415735580007*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Use", " ", "the", " ", "command", " ", "below", " ", "to", " ", "save", 
     " ", "the", " ", 
     RowBox[{"figure", ".", " ", 
      RowBox[{"Ex", ":", "\[IndentingNewLine]", 
       RowBox[{"Export", "[", 
        RowBox[{"\"\</home/farinaldo/Dropbox/plot10.pdf\>\"", ",", "plot10"}],
         "]"}]}]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{"\"\</yourhomeaddress/plot10.pdf\>\"", ",", "plot10"}], "]"}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.603415676010758*^9, 3.6034156858061657`*^9}, {
   3.603415731234325*^9, 3.60341573152462*^9}, {3.60341582484163*^9, 
   3.603415830840714*^9}, 3.605893678234383*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\

Doubly Charged Boson\
\>", "Subsection",
 CellChangeTimes->{{3.6017798248470507`*^9, 3.601779838404972*^9}}],

Cell[TextData[{
 "\nL ~ gv12 ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["U", "\[Mu]", "++"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    SuperscriptBox["\[Mu]", "c"], "_"], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " \[Mu] + ga12 ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["U", "\[Mu]", "++"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    SuperscriptBox["\[Mu]", "c"], "_"], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Gamma]", "\[Mu]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Gamma]", "5"], TraditionalForm]]],
 " \[Mu]\n"
}], "Text",
 CellChangeTimes->{{3.603224280585496*^9, 3.603224346693975*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mf12", "=", "m\[Mu]"}], ";", 
  RowBox[{"\[Epsilon]12", "=", 
   RowBox[{"mf12", "/", "m\[Mu]"}]}], ";", " ", 
  RowBox[{"\[Lambda]12", "=", 
   RowBox[{"m\[Mu]", "/", "MU"}]}], ";", 
  RowBox[{"gv12", "=", "1"}], ";", 
  RowBox[{"ga12", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]aDChargedVec", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"MU", ",", 
       RowBox[{
        RowBox[{"8", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["gv12", "2"], "*", 
              SuperscriptBox["m\[Mu]", "2"]}], 
             RowBox[{"8", "*", 
              SuperscriptBox["\[Pi]", "2"], "*", 
              SuperscriptBox["MU", "2"]}]], "*", 
            RowBox[{"NIntegrate", "[", 
             RowBox[{
              FractionBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", 
                  SuperscriptBox["x", "2"], "*", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "x", "-", 
                    RowBox[{"2", "*", "\[Epsilon]12"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Lambda]12", "2"], "*", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "\[Epsilon]12"}], ")"}], "2"], "*", "x",
                   "*", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "x"}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{"x", "+", "\[Epsilon]12"}], ")"}]}]}], ")"}], 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Epsilon]12", "2"], "*", 
                 SuperscriptBox["\[Lambda]12", "2"], "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x"}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{
                    SuperscriptBox["\[Epsilon]12", 
                    RowBox[{"-", "2"}]], "*", "x"}]}], ")"}]}], "+", "x"}]], 
              ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["ga12", "2"], "*", 
              SuperscriptBox["m\[Mu]", "2"]}], 
             RowBox[{"8", "*", 
              SuperscriptBox["\[Pi]", "2"], "*", 
              SuperscriptBox["MU", "2"]}]], "*", 
            RowBox[{"NIntegrate", "[", 
             RowBox[{
              FractionBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", 
                  SuperscriptBox["x", "2"], "*", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "x", "+", 
                    RowBox[{"2", "*", "\[Epsilon]12"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Lambda]12", "2"], "*", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]12"}], ")"}], "2"], "*", "x",
                   "*", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "x"}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{"x", "-", "\[Epsilon]12"}], ")"}]}]}], ")"}], 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Epsilon]12", "2"], "*", 
                 SuperscriptBox["\[Lambda]12", "2"], "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x"}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    SuperscriptBox["\[Epsilon]12", 
                    RowBox[{"-", "2"}]], "*", "x"}]}], ")"}]}], "+", "x"}]], 
              ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], ")"}]}],
         "+", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "4"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["gv12", "2"], "*", 
              SuperscriptBox["m\[Mu]", "2"]}], 
             RowBox[{"8", "*", 
              SuperscriptBox["\[Pi]", "2"], "*", 
              SuperscriptBox["MU", "2"]}]], "*", 
            RowBox[{"NIntegrate", "[", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"2", "*", "x", "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x"}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"x", "-", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Epsilon]12"}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 SuperscriptBox["\[Lambda]12", "2"], "*", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", "\[Epsilon]12"}], ")"}], "2"], "*", 
                 SuperscriptBox["x", "2"], "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Epsilon]12", "-", "x"}], ")"}]}]}], 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x"}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{
                    SuperscriptBox["\[Lambda]12", "2"], "*", "x"}]}], ")"}]}],
                 "+", 
                RowBox[{
                 SuperscriptBox["\[Epsilon]12", "2"], "*", 
                 SuperscriptBox["\[Lambda]12", "2"], "*", "x"}]}]], ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], " ", 
           "\[IndentingNewLine]", "+", " ", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["ga12", "2"], "*", 
              SuperscriptBox["m\[Mu]", "2"]}], 
             RowBox[{"8", "*", 
              SuperscriptBox["\[Pi]", "2"], "*", 
              SuperscriptBox["MU", "2"]}]], "*", 
            RowBox[{"NIntegrate", "[", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"2", "*", "x", "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x"}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"x", "-", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]12"}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 SuperscriptBox["\[Lambda]12", "2"], "*", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Epsilon]12"}], ")"}], "2"], "*", 
                 SuperscriptBox["x", "2"], "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Epsilon]12", "-", "x"}], ")"}]}]}], 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x"}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{
                    SuperscriptBox["\[Lambda]12", "2"], "*", "x"}]}], ")"}]}],
                 "+", 
                RowBox[{
                 SuperscriptBox["\[Epsilon]12", "2"], "*", 
                 SuperscriptBox["\[Lambda]12", "2"], "*", "x"}]}]], ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], " ", 
          ")"}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"MU", ",", "100", ",", "10000", ",", "500"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.601779839399293*^9, 3.601779901029711*^9}, {
   3.601780070719881*^9, 3.601780116272592*^9}, {3.601835438316752*^9, 
   3.601835534431457*^9}, {3.601836261332573*^9, 3.6018363030561438`*^9}, {
   3.601838594901229*^9, 3.601838619915113*^9}, 3.601838709176118*^9, 
   3.601838761450197*^9, {3.601839155351193*^9, 3.6018391802450323`*^9}, {
   3.601863376991076*^9, 3.6018633900037603`*^9}, {3.6020309201634817`*^9, 
   3.6020309202948437`*^9}, {3.602105343359606*^9, 3.602105350602503*^9}, {
   3.602106122902671*^9, 3.602106123178891*^9}, {3.602111520037339*^9, 
   3.6021115225800943`*^9}, {3.602113910220771*^9, 3.602113910337926*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "USe", " ", "the", " ", "commands", " ", "below", " ", "in", " ", "case", 
    " ", "the", " ", "Doubly", " ", "Charged", " ", "Vector", " ", "Boson", 
    " ", "contribution", " ", "of", " ", "your", " ", "particular", " ", 
    "model", " ", "is", " ", 
    RowBox[{"negative", ".", " ", "This"}], " ", "is", " ", "only", " ", 
    "necessary", " ", "in", " ", "case", " ", "the", " ", "reader", " ", "is",
     " ", "interested", " ", "in", " ", "using", " ", "the", " ", 
    "ListLogLogPlot", " ", "below", " ", "as", " ", "we", " ", 
    RowBox[{"did", "."}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"size12", "=", 
     RowBox[{"Dimensions", "[", "\[CapitalDelta]aDChargedVec", "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"\[CapitalDelta]aDChargedVecnew", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]aDChargedVec", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"\[CapitalDelta]aDChargedVec", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"size12", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   StyleBox[
    RowBox[{
    "Plot", " ", "of", " ", "the", " ", "Doubly", " ", "Charged", " ", 
     "Vector", " ", "Boson", " ", "contribution", " ", "to", " ", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{"g", "-", "2"}], ")"}], "\[Mu]"], " ", "as", " ", "a", " ", 
     "function", " ", "of", " ", "its", " ", "mass"}],
    FontSize->16], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"plot12", "=", 
    RowBox[{"ListLogLogPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\[CapitalDelta]aDChargedVec", ",", "BoundCurrenteup", ",", 
        "BoundCurrentdown", ",", "BoundProjectedup", ",", 
        "BoundProjecteddown", ",", "sigmaCurrent", ",", "sigmaProjected"}], 
       "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{"Black", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Red", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Red", ",", "Dashed"}], "]"}]}], "}"}]}], ",", 
      RowBox[{"Joined", "\[Rule]", "True"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"100", ",", "10000"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"10", "^", 
            RowBox[{"-", "11"}]}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"-", "6"}]}]}], "}"}]}], "}"}]}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"HoldForm", "[", 
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{
              "M", ",", "\"\<\!\(\*SuperscriptBox[\(U\), \(++\)]\)\>\""}], 
              "]"}], "[", "GeV", "]"}], "]"}], ",", "12"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"HoldForm", "[", 
            RowBox[{"Subscript", "[", 
             RowBox[{"\[CapitalDelta]a", ",", "\[Mu]"}], "]"}], "]"}], ",", 
           "15"}], "]"}]}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"LineLegend", "[", 
          RowBox[{"{", "\"\<Doubly Charged Vector\>\"", "}"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.6", ",", "0.2"}], "}"}]}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.602106135771121*^9, 3.6021061473650723`*^9}, {
  3.602106246110415*^9, 3.602106271009823*^9}, {3.602106319867731*^9, 
  3.602106345328862*^9}, {3.602106383436037*^9, 3.602106391560317*^9}, {
  3.602111547567977*^9, 3.602111555158842*^9}, {3.602259051791424*^9, 
  3.602259082381364*^9}, {3.603414409245864*^9, 3.603414423942697*^9}, {
  3.6034152588026047`*^9, 3.6034152665715113`*^9}, {3.603415661176927*^9, 
  3.603415662869213*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Use", " ", "the", " ", "command", " ", "below", " ", "to", " ", "save", 
     " ", "the", " ", 
     RowBox[{"figure", ".", " ", 
      RowBox[{"Ex", ":", "\[IndentingNewLine]", 
       RowBox[{"Export", "[", 
        RowBox[{"\"\</home/farinaldo/Dropbox/plot12.pdf\>\"", ",", "plot12"}],
         "]"}]}]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{"\"\</yourhomeaddress/plot12.pdf\>\"", ",", "plot12"}], "]"}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.6034156399367237`*^9, 3.603415648775105*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scalar Leptoquark", "Subsection",
 CellChangeTimes->{{3.601838766601246*^9, 3.601838779293503*^9}}],

Cell[TextData[{
 "L ~ gs13 \[CapitalPhi] ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Mu]", "_"], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["u", "c"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " + gp13  \[CapitalPhi] ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Mu]", "_"], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Gamma]", "5"], 
    SuperscriptBox["u", "c"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ; \nL ~ gs14 \[CapitalPhi] ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["d", "_"], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox["\[Mu]", TraditionalForm]],
  FormatType->"TraditionalForm"],
 " + gp14  \[CapitalPhi] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox["d", "_"], " ", 
    SuperscriptBox["\[Gamma]", "5"], "\[Mu]"}], TraditionalForm]]],
 "  ;\nL ~ gs15 \[CapitalPhi]  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Mu]", "_"], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["d", "c"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " + gp15  \[CapitalPhi] ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Mu]", "_"], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Gamma]", "5"], 
    SuperscriptBox["d", "c"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ";\nL ~ gs16 \[CapitalPhi]  ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox["\[Mu]", TraditionalForm]],
  FormatType->"TraditionalForm"],
 " + gp16  \[CapitalPhi] ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "_"], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Gamma]", "5"], "\[Mu]"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ";\n\nThe contributions to",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"g", "-", 
     SubscriptBox["2", 
      RowBox[{"\[Mu]", " "}]]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "from all these Lagrangians can be parametrized in terms of the quark mass \
and electric charge (mq, Qq)  and Leptoquark mass and electric charge\n(M\
\[Phi], Q\[Phi]) for given couplings gs and gp as follows,\n"
}], "Text",
 CellChangeTimes->{{3.6032243804383097`*^9, 3.6032244739549713`*^9}, {
  3.603224523105303*^9, 3.603224933133353*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nc13", "=", "3"}], ";", 
  RowBox[{"mq13", "=", "175"}], ";", 
  RowBox[{"Qq13", "=", 
   RowBox[{"2", "/", "3"}]}], ";", 
  RowBox[{"Q\[Phi]13", "=", 
   RowBox[{"1", "/", "3"}]}], ";", 
  RowBox[{"\[Epsilon]13", "=", 
   RowBox[{"mq13", "/", "m\[Mu]"}]}], ";", 
  RowBox[{"\[Lambda]13", "=", 
   RowBox[{"m\[Mu]", "/", "M\[Phi]"}]}], ";", 
  RowBox[{"gs13", "=", "1"}], ";", 
  RowBox[{"ga13", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]aScalarLeptquark", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"M\[Phi]", ",", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"Nc13", "*", "Qq13", "*", 
           SuperscriptBox["m\[Mu]", "2"], "*", 
           SuperscriptBox["gs13", "2"]}], 
          RowBox[{"8", "*", 
           SuperscriptBox["\[Pi]", "2"], "*", 
           SuperscriptBox["M\[Phi]", "2"]}]], "*", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["x", "2"], "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Epsilon]13", "-", "x"}], ")"}]}], 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "x"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{
                 SuperscriptBox["\[Lambda]13", "2"], "*", "x"}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox["\[Epsilon]13", "2"], "*", 
              SuperscriptBox["\[Lambda]13", "2"], "*", "x"}]}]], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{
         FractionBox[
          RowBox[{"Nc13", "*", "Qq13", "*", 
           SuperscriptBox["m\[Mu]", "2"], "*", 
           SuperscriptBox["ga13", "2"]}], 
          RowBox[{"8", "*", 
           SuperscriptBox["\[Pi]", "2"], "*", 
           SuperscriptBox["M\[Phi]", "2"]}]], "*", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["x", "2"], "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Epsilon]13", "-", "x"}], ")"}]}], 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "x"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{
                 SuperscriptBox["\[Lambda]13", "2"], "*", "x"}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox["\[Epsilon]13", "2"], "*", 
              SuperscriptBox["\[Lambda]13", "2"], "*", "x"}]}]], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{
         FractionBox[
          RowBox[{"Nc13", "*", "Q\[Phi]13", "*", 
           SuperscriptBox["m\[Mu]", "2"], "*", 
           SuperscriptBox["gs13", "2"]}], 
          RowBox[{"8", "*", 
           SuperscriptBox["\[Pi]", "2"], "*", 
           SuperscriptBox["M\[Phi]", "2"]}]], "*", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "x"}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", "x"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"x", "+", "\[Epsilon]13"}], ")"}]}], ")"}], 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Epsilon]13", "2"], "*", 
              SuperscriptBox["\[Lambda]13", "2"], "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", "x"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{
                 SuperscriptBox["\[Epsilon]13", 
                  RowBox[{"-", "2"}]], "*", "x"}]}], ")"}]}], "+", "x"}]], 
           ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{
         FractionBox[
          RowBox[{"Nc13", "*", "Q\[Phi]13", "*", 
           SuperscriptBox["m\[Mu]", "2"], "*", 
           SuperscriptBox["ga13", "2"]}], 
          RowBox[{"8", "*", 
           SuperscriptBox["\[Pi]", "2"], "*", 
           SuperscriptBox["M\[Phi]", "2"]}]], "*", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "x"}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", "x"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"x", "-", "\[Epsilon]13"}], ")"}]}], ")"}], 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Epsilon]13", "2"], "*", 
              SuperscriptBox["\[Lambda]13", "2"], "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", "x"}], ")"}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{
                 SuperscriptBox["\[Epsilon]13", 
                  RowBox[{"-", "2"}]], "*", "x"}]}], ")"}]}], "+", "x"}]], 
           ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"M\[Phi]", ",", "100", ",", "10000", ",", "500"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6018387801064863`*^9, 3.601838840533166*^9}, {
   3.6018391986919537`*^9, 3.601839549879517*^9}, {3.6018395809953117`*^9, 
   3.6018395867532797`*^9}, {3.601839620002799*^9, 3.6018396522279882`*^9}, {
   3.601840029400588*^9, 3.601840033416671*^9}, {3.601843836336236*^9, 
   3.601843836963275*^9}, {3.601843909214357*^9, 3.601843920359544*^9}, {
   3.601860645893849*^9, 3.6018606501226387`*^9}, {3.601862585839522*^9, 
   3.601862605505807*^9}, {3.601862727864934*^9, 3.601862857293438*^9}, {
   3.601862905395041*^9, 3.6018629141314096`*^9}, {3.602033413417441*^9, 
   3.6020334261239862`*^9}, 3.6020337671015873`*^9, {3.602105393458186*^9, 
   3.6021053967137012`*^9}, {3.602106861599815*^9, 3.6021068622598953`*^9}, {
   3.602111577463505*^9, 3.6021115809815283`*^9}, {3.602113943095736*^9, 
   3.6021139432394323`*^9}, 3.60227842221063*^9, {3.603415330361609*^9, 
   3.6034153318384523`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "USe", " ", "the", " ", "commands", " ", "below", " ", "in", " ", "case", 
    " ", "the", " ", "Scalar", " ", "Leptoquark", " ", "contribution", " ", 
    "of", " ", "your", " ", "particular", " ", "model", " ", "is", " ", 
    RowBox[{"negative", ".", " ", "This"}], " ", "is", " ", "only", " ", 
    "necessary", " ", "in", " ", "case", " ", "the", " ", "reader", " ", "is",
     " ", "interested", " ", "in", " ", "using", " ", "the", " ", 
    "ListLogLogPlot", " ", "below", " ", "as", " ", "we", " ", 
    RowBox[{"did", "."}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"size13", "=", 
     RowBox[{"Dimensions", "[", "\[CapitalDelta]aScalarLeptquark", "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"\[CapitalDelta]\[CapitalDelta]aScalarLeptquarknew", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]aScalarLeptquark", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"\[CapitalDelta]aScalarLeptquark", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"size13", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.603415300557065*^9, 3.603415353021776*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   StyleBox[
    RowBox[{
    "Plot", " ", "of", " ", "the", " ", "Scalar", " ", "Leptoquark", " ", 
     "contribution", " ", "to", " ", 
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{"g", "-", "2"}], ")"}], "\[Mu]"], " ", "as", " ", "a", " ", 
     "function", " ", "of", " ", "its", " ", "mass"}],
    FontSize->16], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"plot13", "=", 
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[CapitalDelta]aScalarLeptquark", ",", "BoundCurrenteup", ",", 
       "BoundCurrentdown", ",", "BoundProjectedup", ",", "BoundProjecteddown",
        ",", "sigmaCurrent", ",", "sigmaProjected"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Red", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Red", ",", "Dashed"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"100", ",", "10000"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"10", "^", 
           RowBox[{"-", "11"}]}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"-", "8"}]}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"HoldForm", "[", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"M", ",", "\[Phi]"}], "]"}], "[", "GeV", "]"}], "]"}], 
          ",", "12"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"HoldForm", "[", 
           RowBox[{"Subscript", "[", 
            RowBox[{"\[CapitalDelta]a", ",", "\[Mu]"}], "]"}], "]"}], ",", 
          "15"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"LineLegend", "[", 
         RowBox[{"{", "\"\<Scalar Leptoquark\>\"", "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.4", ",", "0.3"}], "}"}]}], "]"}]}]}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.602033638997666*^9, 3.6020336507687187`*^9}, {
   3.6020336818151007`*^9, 3.6020336949800377`*^9}, 3.602033777324759*^9, 
   3.602103888630636*^9, {3.602259094393915*^9, 3.602259132845911*^9}, {
   3.602283261707149*^9, 3.602283274142585*^9}, {3.603414430393354*^9, 
   3.603414439647109*^9}, {3.603415631875947*^9, 3.6034156338065777`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Use", " ", "the", " ", "command", " ", "below", " ", "to", " ", "save", 
     " ", "the", " ", 
     RowBox[{"figure", ".", " ", 
      RowBox[{"Ex", ":", "\[IndentingNewLine]", 
       RowBox[{"Export", "[", 
        RowBox[{"\"\</home/farinaldo/Dropbox/plot13.pdf\>\"", ",", "plot13"}],
         "]"}]}]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{"\"\</yourhomeaddress/plot13.pdf\>\"", ",", "plot13"}], "]"}], 
    ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.603415609563476*^9, 3.603415624147488*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\

Vector Leptoquark\
\>", "Subsection",
 CellChangeTimes->{{3.601840111947835*^9, 3.6018401213936367`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Nc14", "=", "3"}], ";", 
    RowBox[{"mq14", "=", "175"}], ";", 
    RowBox[{"Qq14", "=", 
     RowBox[{"2", "/", "3"}]}], ";", 
    RowBox[{"Q\[Phi]14", "=", 
     RowBox[{"1", "/", "3"}]}], ";", 
    RowBox[{"\[Epsilon]14", "=", 
     RowBox[{"mq14", "/", "m\[Mu]"}]}], ";", 
    RowBox[{"\[Lambda]14", "=", 
     RowBox[{"m\[Mu]", "/", "MV"}]}], ";", 
    RowBox[{"gv14", "=", "1"}], ";", 
    RowBox[{"ga14", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]aVectorLeptquark", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"MV", ",", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"Nc14", "*", "Qq14", "*", 
             SuperscriptBox["m\[Mu]", "2"], "*", 
             SuperscriptBox["gv14", "2"]}], 
            RowBox[{"8", "*", 
             SuperscriptBox["\[Pi]", "2"], "*", 
             SuperscriptBox["MV", "2"]}]], "*", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "x", "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x"}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"x", "-", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[Epsilon]14"}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 SuperscriptBox["\[Lambda]14", "2"], "*", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", "\[Epsilon]14"}], ")"}], "2"], "*", 
                 SuperscriptBox["x", "2"], "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Epsilon]14", "-", "x"}], ")"}]}]}], 
               ")"}], 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "x"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   SuperscriptBox["\[Lambda]14", "2"], "*", "x"}]}], ")"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["\[Epsilon]14", "2"], "*", 
                SuperscriptBox["\[Lambda]14", "2"], "*", "x"}]}]], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
          "\[IndentingNewLine]", 
          RowBox[{
           FractionBox[
            RowBox[{"Nc14", "*", "Qq14", "*", 
             SuperscriptBox["m\[Mu]", "2"], "*", 
             SuperscriptBox["ga14", "2"]}], 
            RowBox[{"8", "*", 
             SuperscriptBox["\[Pi]", "2"], "*", 
             SuperscriptBox["MV", "2"]}]], "*", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "x", "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x"}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"x", "-", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]14"}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 SuperscriptBox["\[Lambda]14", "2"], "*", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Epsilon]14"}], ")"}], "2"], "*", 
                 SuperscriptBox["x", "2"], "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Epsilon]14", "-", "x"}], ")"}]}]}], 
               ")"}], 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "x"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   SuperscriptBox["\[Lambda]14", "2"], "*", "x"}]}], ")"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["\[Epsilon]14", "2"], "*", 
                SuperscriptBox["\[Lambda]14", "2"], "*", "x"}]}]], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"Nc14", "*", "Q\[Phi]14", "*", 
             SuperscriptBox["m\[Mu]", "2"], "*", 
             SuperscriptBox["gv14", "2"]}], 
            RowBox[{"8", "*", 
             SuperscriptBox["\[Pi]", "2"], "*", 
             SuperscriptBox["MV", "2"]}]], "*", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", 
                 SuperscriptBox["x", "2"], "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x", "-", 
                   RowBox[{"2", "*", "\[Epsilon]14"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Lambda]14", "2"], "*", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", "\[Epsilon]14"}], ")"}], "2"], "*", "x", 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x"}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"x", "+", "\[Epsilon]14"}], ")"}]}]}], ")"}], 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Epsilon]14", "2"], "*", 
                SuperscriptBox["\[Lambda]14", "2"], "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["\[Epsilon]14", 
                    RowBox[{"-", "2"}]], "*", "x"}]}], ")"}]}], "+", "x"}]], 
             ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "+", 
          "\[IndentingNewLine]", 
          RowBox[{
           FractionBox[
            RowBox[{"Nc14", "*", "Q\[Phi]14", "*", 
             SuperscriptBox["m\[Mu]", "2"], "*", 
             SuperscriptBox["ga14", "2"]}], 
            RowBox[{"8", "*", 
             SuperscriptBox["\[Pi]", "2"], "*", 
             SuperscriptBox["MV", "2"]}]], "*", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", 
                 SuperscriptBox["x", "2"], "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x", "+", 
                   RowBox[{"2", "*", "\[Epsilon]14"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Lambda]14", "2"], "*", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Epsilon]14"}], ")"}], "2"], "*", "x", 
                 "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x"}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"x", "-", "\[Epsilon]14"}], ")"}]}]}], ")"}], 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Epsilon]14", "2"], "*", 
                SuperscriptBox["\[Lambda]14", "2"], "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "x"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["\[Epsilon]14", 
                    RowBox[{"-", "2"}]], "*", "x"}]}], ")"}]}], "+", "x"}]], 
             ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"MV", ",", "100", ",", "10000", ",", "500"}], "}"}]}], 
      "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.601862214160926*^9, 3.6018622144336233`*^9}, {
  3.6018626316754837`*^9, 3.601862662789029*^9}, {3.6021054223186502`*^9, 
  3.60210542659737*^9}, {3.6021139922243977`*^9, 3.602113992797304*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "USe", " ", "the", " ", "commands", " ", "below", " ", "in", " ", "case", 
    " ", "the", " ", "Vector", " ", "Leptoquark", " ", "contribution", " ", 
    "of", " ", "your", " ", "particular", " ", "model", " ", "is", " ", 
    RowBox[{"negative", ".", " ", "This"}], " ", "is", " ", "only", " ", 
    "necessary", " ", "in", " ", "case", " ", "the", " ", "reader", " ", "is",
     " ", "interested", " ", "in", " ", "using", " ", "the", " ", 
    "ListLogLogPlot", " ", "below", " ", "as", " ", "we", " ", 
    RowBox[{"did", "."}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"size14", "=", 
     RowBox[{"Dimensions", "[", "\[CapitalDelta]aVectorLeptquark", "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]aVectorLeptquarknew", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]aVectorLeptquark", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"\[CapitalDelta]aVectorLeptquark", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"size14", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    StyleBox[
     RowBox[{
     "Plot", " ", "of", " ", "the", " ", "Vector", " ", "Leptoquark", " ", 
      "contribution", " ", "to", " ", 
      SubscriptBox[
       RowBox[{"(", 
        RowBox[{"g", "-", "2"}], ")"}], "\[Mu]"], " ", "as", " ", "a", " ", 
      "function", " ", "of", " ", "its", " ", "mass"}],
     FontSize->16], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"plot14", "=", 
    RowBox[{"ListLogLogPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\[CapitalDelta]aVectorLeptquarknew", ",", "BoundCurrenteup", ",", 
        "BoundCurrentdown", ",", "BoundProjectedup", ",", 
        "BoundProjecteddown", ",", "sigmaCurrent", ",", "sigmaProjected"}], 
       "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{"Black", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Red", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Red", ",", "Dashed"}], "]"}]}], "}"}]}], ",", 
      RowBox[{"Joined", "\[Rule]", "True"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"100", ",", "10000"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"10", "^", 
            RowBox[{"-", "10"}]}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"-", "6"}]}]}], "}"}]}], "}"}]}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"HoldForm", "[", 
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{"M", ",", "\[Phi]"}], "]"}], "[", "GeV", "]"}], "]"}], 
           ",", "12"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"HoldForm", "[", 
            RowBox[{"Subscript", "[", 
             RowBox[{"\[CapitalDelta]a", ",", "\[Mu]"}], "]"}], "]"}], ",", 
           "15"}], "]"}]}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"LineLegend", "[", 
          RowBox[{"{", "\"\<Vector Leptoquark\>\"", "}"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", "0.6"}], "}"}]}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.602034269711462*^9, 3.60203431505753*^9}, {
  3.6021054373166*^9, 3.602105438586545*^9}, {3.6021117051250267`*^9, 
  3.602111742550603*^9}, {3.602259165783654*^9, 3.602259200006357*^9}, {
  3.6034144433468*^9, 3.603414452084134*^9}, {3.603415383375246*^9, 
  3.603415395613233*^9}, {3.603415426415172*^9, 3.6034154283151007`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Use", " ", "the", " ", "command", " ", "below", " ", "to", " ", "save", 
     " ", "the", " ", 
     RowBox[{"figure", ".", " ", 
      RowBox[{"Ex", ":", "\[IndentingNewLine]", 
       RowBox[{"Export", "[", 
        RowBox[{"\"\</home/farinaldo/Dropbox/plot14.pdf\>\"", ",", "plot14"}],
         "]"}]}]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{"\"\</yourhomeaddress/plot14.pdf\>\"", ",", "plot14"}], "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.603414842271123*^9, 3.603414861732087*^9}, {
   3.6034154357141733`*^9, 3.60341544278892*^9}, 3.603415473625494*^9, {
   3.6034155266011477`*^9, 3.603415593451212*^9}}],

Cell[TextData[{
 StyleBox["COMBINED CONTRIBUTIONS OF SPIN 0 PARTICLES",
  FontSize->18],
 "\n"
}], "Text",
 CellChangeTimes->{{3.603414461874449*^9, 3.603414478880348*^9}, {
  3.603414564603923*^9, 3.603414571598522*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"plottotal1", "=", 
    RowBox[{"ListLogLogPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\[CapitalDelta]aScalarLeptquark", ",", 
        "\[CapitalDelta]aDChargedScalarnew", ",", 
        "\[CapitalDelta]aNeutralScalar", ",", 
        "\[CapitalDelta]aChargedScalar1new", ",", "BoundCurrenteup", ",", 
        "BoundProjectedup", ",", "sigmaCurrent", ",", "sigmaProjected", ",", 
        "BoundCurrentdown", ",", "BoundProjecteddown"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{"Black", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Blue", ",", "Dashed"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Gray", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Purple", ",", "DotDashed"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Red", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Red", ",", "Dashed"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", "Dashed"}], "]"}]}], "}"}]}], ",", 
      RowBox[{"Joined", "\[Rule]", "True"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"100", ",", "10000"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"10", "^", 
            RowBox[{"-", "11"}]}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"-", "5"}]}]}], "}"}]}], "}"}]}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"HoldForm", "[", 
            RowBox[{"M", "[", "GeV", "]"}], "]"}], ",", "12"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"HoldForm", "[", 
            RowBox[{"Subscript", "[", 
             RowBox[{"\[CapitalDelta]a", ",", "\[Mu]"}], "]"}], "]"}], ",", 
           "15"}], "]"}]}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"LineLegend", "[", 
        RowBox[{"{", 
         RowBox[{
         "\"\<Leptoquark\>\"", ",", "\"\<Doubly Charged x (-1)\>\"", ",", 
          "\"\<Neutral\>\"", ",", 
          "\"\<Singly Charged x (-\!\(\*SuperscriptBox[\(10\), \(9\)]\))\>\"",
           ",", "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]a\), \(\[Mu]\)]\) \
Current\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]a\), \(\[Mu]\)]\) \
Projected\>\"", ",", "\"\<1\[Sigma] Bound Current\>\"", ",", 
          "\"\<1\[Sigma] Bound Projected\>\""}], "}"}], "]"}]}], ",", 
      RowBox[{"PlotLabel", "\[Rule]", "\"\<Spin 0 with gs=1 gp=1\>\""}]}], 
     "]"}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.60226066210765*^9, 3.6022606846107187`*^9}, {
  3.602260714799369*^9, 3.6022607170506887`*^9}, {3.6022607909112387`*^9, 
  3.6022608638499727`*^9}, {3.6022608987223883`*^9, 3.6022609010490522`*^9}, {
  3.602260994472262*^9, 3.602261002761795*^9}, {3.602261045602385*^9, 
  3.6022610901922398`*^9}, {3.602266849533258*^9, 3.6022668500731087`*^9}, {
  3.602283361552479*^9, 3.602283512766613*^9}, {3.6026146269794416`*^9, 
  3.6026146290307293`*^9}, {3.602614868518136*^9, 3.602614885399764*^9}, {
  3.603222195176778*^9, 3.603222195481826*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/farinaldo/Dropbox/mod_ind_muon/plottotal1SP.pdf\>\"", ",", 
     "plottotal1"}], "]"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.6022667950997553`*^9, 3.6022667956346273`*^9}}],

Cell[TextData[{
 "\n\n",
 StyleBox["COMBINED CONTRIBUTIONS OF SPIN 1/2 PARTICLES",
  FontSize->18],
 "\n"
}], "Text",
 CellChangeTimes->{{3.603414514409127*^9, 3.6034145260454817`*^9}, {
  3.60341457505886*^9, 3.603414594579183*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"plottotal2", "=", 
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[CapitalDelta]aDChargedLepnew", ",", "\[CapitalDelta]aNeutralLepnew", 
       ",", "\[CapitalDelta]aChargedLepZnew", ",", 
       "\[CapitalDelta]aChargedLeph", ",", "BoundCurrenteup", ",", 
       "BoundProjectedup", ",", "sigmaCurrent", ",", "sigmaProjected", ",", 
       "BoundCurrentdown", ",", "BoundProjecteddown"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "Dashed"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Darker", "[", "Blue", "]"}], ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Gray", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Purple", ",", "DotDashed"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Red", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Red", ",", "Dashed"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Dashed"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"100", ",", "10000"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"10", "^", 
           RowBox[{"-", "11"}]}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"-", "7"}]}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"HoldForm", "[", 
           RowBox[{"M", "[", "GeV", "]"}], "]"}], ",", "12"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"HoldForm", "[", 
           RowBox[{"Subscript", "[", 
            RowBox[{"\[CapitalDelta]a", ",", "\[Mu]"}], "]"}], "]"}], ",", 
          "15"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"LineLegend", "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\<Doubly Charged x (-1)\>\"", ",", "\"\<Neutral x (-1)\>\"", ",", 
         "\"\<Singly Charged(Z) x (-1)\>\"", ",", "\"\<Singly Charged(h)\>\"",
          ",", "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]a\), \(\[Mu]\)]\) \
Current\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]a\), \(\[Mu]\)]\) Projected\
\>\"", ",", "\"\<1\[Sigma] Bound Current\>\"", ",", 
         "\"\<1\[Sigma] Bound Projected\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{
     "PlotLabel", "\[Rule]", "\"\<Spin 1/2 with gv=0.1 ga=0.1\>\""}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.602035894612217*^9, {3.602105905387744*^9, 3.602105908855115*^9}, {
   3.602106906571258*^9, 3.6021069467077503`*^9}, {3.602107185242683*^9, 
   3.602107334664522*^9}, {3.602107374592331*^9, 3.602107376448979*^9}, {
   3.602107643322689*^9, 3.6021076576348743`*^9}, {3.602107827594843*^9, 
   3.602107848631925*^9}, {3.602107908021995*^9, 3.602107926326474*^9}, {
   3.602108017586635*^9, 3.602108017872933*^9}, {3.6021119385493507`*^9, 
   3.602112008723988*^9}, {3.602112277195324*^9, 3.602112279341756*^9}, {
   3.60212517545968*^9, 3.602125176043356*^9}, {3.602125260182661*^9, 
   3.602125260732059*^9}, {3.602125347641643*^9, 3.602125363985107*^9}, {
   3.6022668694506903`*^9, 3.60226691473757*^9}, 3.602266956395237*^9, {
   3.602267023019351*^9, 3.602267046414379*^9}, {3.602267089153352*^9, 
   3.602267105246395*^9}, {3.602614595784531*^9, 3.602614595897089*^9}, {
   3.602614926708487*^9, 3.602614927029232*^9}, {3.602614987607911*^9, 
   3.602614990677333*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/farinaldo/Dropbox/mod_ind_muon/plottotal2VVA.pdf\>\"", ",", 
     "plottotal2"}], "]"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.6021079558823*^9, 3.602107961805049*^9}, {
   3.602112021568008*^9, 3.602112037894739*^9}, 3.6021255502011433`*^9}],

Cell[TextData[{
 "\n",
 StyleBox[" COMBINED CONTRIBUTIONS OF SPIN 1 PARTICLES",
  FontSize->18],
 "\n"
}], "Text",
 CellChangeTimes->{{3.6034145335299053`*^9, 3.603414542153986*^9}, {
  3.60341458015968*^9, 3.6034145901918488`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"plottotal3", "=", 
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[CapitalDelta]aZpnew", ",", "\[CapitalDelta]aDChargedVec", ",", 
       "\[CapitalDelta]aChargedVec", ",", 
       "\[CapitalDelta]aVectorLeptquarknew", ",", "BoundCurrenteup", ",", 
       "BoundProjectedup", ",", "sigmaCurrent", ",", "sigmaProjected", ",", 
       "BoundCurrentdown", ",", "BoundProjecteddown"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "Dashed"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Darker", "[", "Blue", "]"}], ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Gray", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Purple", ",", "DotDashed"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Dashed"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Red", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Red", ",", "Dashed"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Thick"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", "Dashed"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"100", ",", "10000"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"10", "^", 
           RowBox[{"-", "10"}]}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"-", "7"}]}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"HoldForm", "[", 
           RowBox[{"M", "[", "GeV", "]"}], "]"}], ",", "12"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"HoldForm", "[", 
           RowBox[{"Subscript", "[", 
            RowBox[{"\[CapitalDelta]a", ",", "\[Mu]"}], "]"}], "]"}], ",", 
          "15"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"LineLegend", "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\<Neutral\>\"", ",", "\"\<Doubly Charged\>\"", ",", 
         "\"\<Singly Charged\>\"", ",", "\"\<Vector Leptoquark x (-1)\>\""}], 
        "}"}], "]"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", "\"\<Spin 1 with gv=1 ga=1\>\""}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.602108038392766*^9, 3.602108259996916*^9}, {
  3.602112164820524*^9, 3.602112181270026*^9}, {3.6021122441440573`*^9, 
  3.602112265957449*^9}, {3.602125663410725*^9, 3.6021256635013933`*^9}, {
  3.6022743892961407`*^9, 3.602274417102838*^9}, {3.6022744762191973`*^9, 
  3.6022745009159527`*^9}, {3.6022748568938437`*^9, 3.602274922183947*^9}, {
  3.602615003607396*^9, 3.602615006074016*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/farinaldo/Dropbox/mod_ind_muon/plottotal3VVA.pdf\>\"", ",", 
     "plottotal3"}], "]"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.602108289053287*^9, 3.602108294383121*^9}, {
   3.602112292970517*^9, 3.60211229328939*^9}, 3.602125682818787*^9}]
}, Open  ]]
},
WindowSize->{1364, 691},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 568, 11, 107, "Subsubsection"],
Cell[1150, 35, 447, 10, 91, "Text"],
Cell[1600, 47, 530, 14, 83, "Text"],
Cell[2133, 63, 270, 7, 82, "Text"],
Cell[2406, 72, 1065, 27, 78, "Input"],
Cell[3474, 101, 500, 16, 106, "Text"],
Cell[3977, 119, 2484, 77, 187, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6498, 201, 201, 6, 75, "Subsection"],
Cell[6702, 209, 714, 21, 53, "Text"],
Cell[7419, 232, 5271, 115, 223, "Input"],
Cell[12693, 349, 4811, 113, 343, "Input"],
Cell[17507, 464, 643, 16, 99, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18187, 485, 300, 4, 45, "Subsection"],
Cell[18490, 491, 1050, 31, 73, "Text"],
Cell[19543, 524, 4957, 112, 199, "Input"],
Cell[24503, 638, 5799, 139, 415, "Input"],
Cell[30305, 779, 640, 16, 99, "Input"],
Cell[CellGroupData[{
Cell[30970, 799, 176, 5, 59, "Subsubsection"],
Cell[31149, 806, 667, 27, 55, "Text"],
Cell[31819, 835, 9273, 216, 474, "Input"],
Cell[41095, 1053, 5114, 122, 373, "Input"],
Cell[46212, 1177, 645, 16, 99, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[46906, 1199, 132, 2, 45, "Subsection"],
Cell[47041, 1203, 1023, 36, 58, "Text"],
Cell[48067, 1241, 6087, 137, 285, "Input"],
Cell[54157, 1380, 5133, 121, 365, "Input"],
Cell[59293, 1503, 641, 16, 99, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59971, 1524, 111, 4, 71, "Subsection"],
Cell[60085, 1530, 1033, 36, 96, "Text"],
Cell[61121, 1568, 4904, 118, 219, "Input"],
Cell[66028, 1688, 5147, 119, 431, "Input"],
Cell[71178, 1809, 645, 16, 99, "Input"],
Cell[71826, 1827, 707, 26, 93, "Text"],
Cell[72536, 1855, 3561, 88, 219, "Input"],
Cell[76100, 1945, 4905, 118, 365, "Input"],
Cell[81008, 2065, 660, 17, 99, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81705, 2087, 109, 1, 45, "Subsection"],
Cell[81817, 2090, 785, 29, 58, "Text"],
Cell[82605, 2121, 8237, 207, 315, "Input"],
Cell[90845, 2330, 4875, 116, 321, "Input"],
Cell[95723, 2448, 643, 16, 99, "Input"],
Cell[CellGroupData[{
Cell[96391, 2468, 167, 3, 35, "Subsubsection"],
Cell[96561, 2473, 1009, 40, 73, "Text"],
Cell[97573, 2515, 5124, 121, 201, "Input"],
Cell[102700, 2638, 4796, 116, 343, "Input"],
Cell[107499, 2756, 729, 18, 121, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108265, 2779, 212, 3, 35, "Subsubsection"],
Cell[108480, 2784, 926, 32, 78, "Text"],
Cell[109409, 2818, 4284, 110, 181, "Input"],
Cell[113696, 2930, 1655, 38, 143, "Input"],
Cell[115354, 2970, 3188, 79, 211, "Input"],
Cell[118545, 3051, 767, 18, 99, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[119361, 3075, 119, 4, 71, "Subsection"],
Cell[119483, 3081, 922, 34, 80, "Text"],
Cell[120408, 3117, 8620, 209, 451, "Input"],
Cell[129031, 3328, 4931, 117, 371, "Input"],
Cell[133965, 3447, 647, 16, 99, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134649, 3468, 105, 1, 45, "Subsection"],
Cell[134757, 3471, 2376, 86, 182, "Text"],
Cell[137136, 3559, 6450, 162, 303, "Input"],
Cell[143589, 3723, 1560, 35, 143, "Input"],
Cell[145152, 3760, 3188, 78, 233, "Input"],
Cell[148343, 3840, 685, 17, 121, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149065, 3862, 116, 4, 71, "Subsection"],
Cell[149184, 3868, 8204, 205, 333, "Input"],
Cell[157391, 4075, 4754, 113, 387, "Input"],
Cell[162148, 4190, 810, 19, 121, "Input"],
Cell[162961, 4211, 221, 6, 56, "Text"],
Cell[163185, 4219, 3803, 84, 238, "Input"],
Cell[166991, 4305, 289, 7, 55, "Input"],
Cell[167283, 4314, 233, 7, 96, "Text"],
Cell[167519, 4323, 4134, 90, 210, "Input"],
Cell[171656, 4415, 358, 8, 55, "Input"],
Cell[172017, 4425, 232, 7, 76, "Text"],
Cell[172252, 4434, 3248, 76, 209, "Input"],
Cell[175503, 4512, 357, 8, 55, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

